Quantum Cost of Emptiness in a One-Dimensional Bose Gas

The probability $P_0(R)$ of an empty interval of radius $R$ probes the far tail of density fluctuations in the thermodynamic ground state of the repulsive Lieb--Liniger gas. Here $\rho$ is the bulk density and $c$ the repulsion. As $\ell = \rho R \to \infty$ at fixed $\gamma = c/\rho > 0$, we find $-\log P_0 = f(\gamma)\ell^2 + B(\gamma)\sqrt{\ell} - \frac{1}{4}\log\ell + O_\gamma(1)$, with no linear term and $B = 2\zeta(3/2)\sqrt{f/(\pi\gamma)}$. Exact Gaussian completion of the auxiliary-field determinant reduces the leading collective response to an electrostatic slit problem, yielding $f(\gamma)$ in elliptic integrals. Its dipole polarization tail drives auxiliary scattering returns whose local density saturates while the active rapidity range expands as $\sqrt{R}$, producing the square-root boundary cost. The full return spectrum and the occupied-rapidity endpoints together fix the $-1/4$ logarithmic coefficient. Through the contact identity, widening the void probes a dense healing scale at the boundary whose growing characteristic occupation supports an emergent classical-field description even in a strongly interacting bulk.

==> anc/README.txt <==
Data and analysis accompanying
Quantum Cost of Emptiness in a One-Dimensional Bose Gas
Bin Huang and Ziyan Zhu

Files
  measurements.json: measured costs, observation counts, settings, empirical
    Monte Carlo covariance matrices, and analytic comparison values.
  fits.json: full fitted coefficients, parameter covariance, fit statistics,
    and window comparisons at 80-digit working precision.
  analytic-coefficients.csv: precomputed analytic curves and quadrature checks.
  analytic-reference-values.csv: tabulated reference evaluations.
  fit.py: covariance-aware high-precision GLS and detailed table generation.
  summarize.py: reduction of detailed tables to the three SM tables.
  plot.py: reproduction of main-text Figure 2 from the stored fits and curves.
  requirements.txt: analysis dependencies.

Reproduction
Extract the complete arXiv source package, retaining its directory structure.
With Python >=3.10 and the dependencies in requirements.txt installed, run
these commands from the package root:
  python3 anc/fit.py
  python3 anc/summarize.py
  python3 anc/plot.py
The fit script writes its results and detailed TeX tables next to itself.
The summary script updates the three files in tables/. The plotting script
writes figures/fig2-coefficients.pdf and a preview next to itself. The
article compiles directly from the supplied figures and tables; these
analysis commands are not required for compilation.

Analysis conventions
The length convention is L=2R, ell=rho*R, with rho=1 for the measurements.
Decimal strings retain the supplied precision. The fits propagate the
empirical MC covariance without residual rescaling. The listed standard
errors are conditional on that covariance and the stated fit forms.
Window comparisons describe sensitivity to the fitted interval range.
Analytic inputs are precomputed and independent of the probability fits;
the interpolation in plot.py is used only to draw Figure 2.

Stored-weight reconstruction
For a fixed nonzero real numerical scaling factor d_num, the sampler stores
  v = det(M) J exp(-i a.z) / d_num,
  s_num = log|d_num| + ||a||^2/2 - log(N_c).
The compensated weight in SM Eq. (S135) is reconstructed as
  W = sgn(d_num) exp(s_num) v.
Here N_c is the normalization determinant, a the real contour guide, z the
Gaussian coordinate vector, and J the proposal-density correction. A scale
supplied as exp(log d_num) is positive; a signed guide determinant retains
its sign in the reconstruction. The probability is the sample mean of Re W.
Logarithmic scales and decimal arithmetic retain very small probabilities.
measurements.json contains the processed costs S=-log(P) and their empirical
covariance after this reconstruction. Sample-level weights and the sampler
are archived separately by the authors.


==> anc/analytic-coefficients.csv <==
c_over_q,log_s,F_over_q2,rho_over_q,gamma,f,B,rho_relative_change_192_384,lieb_residual_384,aspect_relative_residual
0.05,129.46506989118737,1.208366464721296,5.4851577466060935,0.009115508123888904,0.1606498822407399,12.37486303356892,5.981062645155077e-08,2.581268532253489e-15,3.2854907340038948e-59
0.056305212000520126,115.27896621190725,1.087157294335287,4.917066159527089,0.011450977101747075,0.17986235349826685,11.68259978275696,4.481881976658997e-09,2.581268532253489e-15,1.9246011170349385e-47
0.06340553796847033,102.66916581415173,0.9793003532473357,4.411776195713802,0.014371884509933,0.20125605541883496,11.030831614123272,2.470202931093013e-10,2.3037127760972e-15,3.588746653992579e-39
0.071401245146435,91.45924163015677,0.8833086522153878,3.962273278372656,0.018020272739935846,0.2250523875479832,10.417218383806905,9.411804668957302e-12,2.581268532253489e-15,2.0775232018325967e-34
0.08040524490142265,81.49253050962285,0.7978621925874175,3.5623294287472307,0.022570973995995332,0.25148942050448375,9.839552473788034,2.919886554764162e-14,1.4710455076283324e-15,5.153177281571664e-31
0.09054468720256686,72.62992036539251,0.7217892830315026,3.2064152168451514,0.02823860326226102,0.2808218518772389,9.295750953559653,1.9562129693895258e-13,1.4710455076283324e-15,2.2505920600190053e-58
0.10196275616922619,64.74788510960097,0.6540499480756263,2.889621570190509,0.035285850998995665,0.3133206117287273,8.783848187760624,1.7541523789077473e-13,1.4155343563970746e-15,6.329350988407089e-54
0.11482069204531245,57.73673962661953,0.5937211940357812,2.607590336260243,0.04403325570303583,0.3492720375683836,8.301988864710012,1.538769112130467e-13,1.6930901125533637e-15,2.5926349903873078e-45
0.12930006815315506,51.499090136534846,0.5399839241109206,2.3564526178995653,0.05487064207062532,0.38897653080316874,7.848421422256736,1.3500311979441904e-13,1.304512053934559e-15,4.77088433354277e-37
0.14560535498090196,45.948458062413565,0.4921113176707574,2.132774010796841,0.06827040944975754,0.4327466001679076,7.421491848716474,1.1790568521519162e-13,1.2490009027033011e-15,2.617612212508998e-32
0.16396680761221352,41.00805796517493,0.4494585093819735,1.9335059695803594,0.08480284529341289,0.48090419324402106,7.0196378379064175,1.0258460747536446e-13,1.2490009027033011e-15,2.448088577371892e-59
0.18464371727308362,36.609712286157624,0.41145342209673536,1.7559426156503055,0.10515361699602105,0.5337772157676003,6.6413832784066615,8.970602038971265e-14,1.0824674490095276e-15,4.8058675522514845e-54
0.2,33.92539202620147,0.38824643628346933,1.6474962939202347,0.12139632771136494,0.5721614280501628,6.39951630551901,8.171241461241152e-14,1.0824674490095276e-15,5.010797989505317e-51
0.20792807291250148,32.692887570167066,0.3775886236170089,1.5976823766970671,0.13014356041302585,0.5916951409687964,6.285333058170235,7.793765632868599e-14,9.159339953157541e-16,1.117067851634022e-49
0.2341486845239601,29.203838558227726,0.3474140917706583,1.4565939160595294,0.16075083243337582,0.6549836186762575,5.950168166470516,6.772360450213455e-14,1.1379786002407855e-15,8.688293876809042e-45
0.2636758264352896,26.094848063685472,0.32053078488428294,1.3307858705991062,0.19813542678852264,0.7239580073342606,5.634641075912127,5.839773109528323e-14,1.1934897514720433e-15,5.821311659859454e-36
0.29692646613702667,23.323551899249825,0.2965849258810182,1.2185799694497246,0.2436659666013631,0.7989157722669037,5.337571387839126,4.9960036108132044e-14,9.159339953157541e-16,4.322872847570398e-31
0.334370152488211,20.852339325302722,0.2752629180129997,1.1184871535928949,0.2989485855193957,0.8801277211063784,5.057841724955958,4.3520742565306136e-14,8.604228440844963e-16,1.3343580422220703e-56
0.3765356464498993,18.647820559290285,0.25628681877917164,1.0291863583499752,0.36585759556080144,0.9678280825643597,4.794393855342159,3.6637359812630166e-14,8.604228440844963e-16,2.4803647768640687e-51
0.4240183879822895,16.68035384174674,0.23941030597915797,0.9495056581426389,0.44656752105271985,1.0622034775155669,4.546225032316245,3.1530333899354446e-14,6.938893903907228e-16,4.898233974813661e-47
0.4774889045492322,14.923625423736793,0.22441507619105264,0.8784055057223672,0.5435859650681077,1.1633808810536932,4.312384534840883,2.6645352591003757e-14,6.938893903907228e-16,7.309743874311902e-47
0.5,14.293842516561224,0.21906278938087329,0.852935151221295,0.5862110375965434,1.2044716401042013,4.225342616556224,2.5091040356528538e-14,9.71445146547012e-16,1.2730363887025005e-41
0.5377022799708129,13.354276664838357,0.21110762129168692,0.8149638268892402,0.6597866828313728,1.271414729760594,4.091970393479446,2.2426505097428162e-14,9.159339953157541e-16,1.7301812419595107e-36
0.605508817338393,11.951573258036868,0.19931633299869556,0.7583627567598643,0.7984421860660115,1.386273388911749,3.88412628761204,1.865174681370263e-14,8.604228440844963e-16,2.7478867430723263e-31
0.6818660465684487,10.697112439598403,0.18888888883894722,0.7078768249432966,0.9632552197524881,1.507825260040573,3.688038601583411,1.554312234475219e-14,7.494005416219807e-16,1.2599277417951522e-56
0.7678522461598609,9.574564806576229,0.17968987556608543,0.662862414219509,1.1583885730856724,1.6358248855981257,3.502933633497562,1.3100631690576847e-14,6.38378239159465e-16,2.116440772679738e-51
0.8646816701021308,8.569447833069598,0.17159860841398952,0.6227483297599783,1.3884929573964482,1.7698995144000687,3.328074968380453,1.0436096431476471e-14,5.551115123125783e-16,2.801919494996063e-47
0.9737216949612857,7.668928097815779,0.16450710837285082,0.5870273232110641,1.6587331738410185,1.9095367807191574,3.1627610741261747,8.43769498715119e-15,6.38378239159465e-16,2.7926626630438254e-32
1.0,7.480183223931214,0.163044164844127,0.5795738606506129,1.7254056262603508,1.9415459422906212,3.1269350974244094,7.993605777301127e-15,6.38378239159465e-16,6.4283976237786164e-49
1.0965121292860198,6.8616485305902275,0.15831820846611055,0.5552484205574284,1.974813594580247,2.0540745153436735,3.006323276117721,6.8833827526759706e-15,4.996003610813204e-16,3.4204735728732835e-40
1.2347869580118218,6.137575920484742,0.15294377853777666,0.5270099133850843,2.3430051819719133,2.202694348176985,2.8581244189565296,5.551115123125783e-15,5.828670879282072e-16,1.222774385429008e-34
1.3904988289266595,5.4878631073427835,0.14830308862480998,0.5019529048762945,2.77017787011183,2.354421654352438,2.7175586780122867,4.440892098500626e-15,5.551115123125783e-16,2.8778420817825464e-31
1.565846626983811,4.904720383954466,0.1443213679364446,0.4797553663536812,3.263843902122088,2.5081352123994805,2.5840530123312924,3.552713678800501e-15,4.718447854656915e-16,4.692418662008709e-59
1.763306525852457,4.381292058495192,0.14092864407660793,0.4601267504606421,3.8322191093805684,2.662590017862715,2.45707051238204,2.4424906541753444e-15,4.996003610813204e-16,6.443201245343938e-56
1.9856669552004647,3.9115366584395126,0.13805894604153404,0.44280328971703464,4.48430940174218,2.816455329585318,2.3361153611388534,2.220446049250313e-15,4.718447854656915e-16,2.3799704648628736e-37
2.0,3.884690910140265,0.13790056025794317,0.4418227910555157,4.5267017466935,2.8257243384767246,2.3289737413611147,1.9984014443252818e-15,4.718447854656915e-16,2.1968778319543803e-54
2.2360679774997894,3.490112098989521,0.13564991467108875,0.4275441382293925,5.230028382005462,2.968367057831945,2.220738465454003,1.5543122344752192e-15,5.551115123125783e-16,4.790239391300673e-35
2.5180456304139986,3.1122692454162695,0.13364279489996012,0.4141284616404711,6.080349127513143,3.116989811203183,2.1105423408854787,1.3322676295501878e-15,5.828670879282072e-16,1.407620640942039e-42
2.835581860948871,2.7737579034687014,0.1319827115735251,0.4023534592981032,7.047489701953804,3.261080794878687,2.005183815847329,8.881784197001252e-16,6.106226635438361e-16,1.1381096160236504e-39
3.193160756511112,2.4707482739969264,0.1306190837881621,0.3920331636674431,8.145129168765505,3.399546687109997,1.904373604134824,8.881784197001252e-16,4.163336342344337e-16,8.881311712769967e-34
3.5958318669419884,2.1997688769341073,0.1295060277133488,0.3829977632727733,9.388649782743027,3.5314860790349796,1.8078725720713018,6.661338147750939e-16,6.38378239159465e-16,1.2359126192009863e-51
4.0,1.9813737909090223,0.1286871700730652,0.3758600620227541,10.642258659973947,3.6437022405820523,1.7248255269044868,2.220446049250313e-16,4.440892098500626e-16,4.335332681412824e-48
4.049281511727895,1.9576597719177984,0.12860263110061926,0.37509317035141976,10.795401867579134,3.6562133664054954,1.7154852777560907,2.220446049250313e-16,5.551115123125783e-16,9.983437134944988e-48
4.559913079352516,1.7415383226832717,0.12787303641130016,0.368180599244018,12.384990107342281,3.773263796775058,1.6270518334655086,2.220446049250313e-16,3.885780586188048e-16,1.3658749122973682e-44
5.134937452737761,1.548774093675016,0.12728632307955298,0.36213600635619847,14.179582705418735,3.8823824648945546,1.5424392555350086,2.220446049250313e-16,5.551115123125783e-16,5.282120911312338e-42
5.782474837716209,1.3769696358663481,0.12681621866033965,0.3568493320228101,16.204247335810027,3.9835017703268467,1.4615332895120658,0.0,5.828670879282072e-16,7.915308316185798e-40
6.5116694325056885,1.2239445908988436,0.12644068875396056,0.352223554209395,18.487319643122266,4.076712208557417,1.3842313731289013,2.220446049250313e-16,5.551115123125783e-16,5.682807151472936e-38
7.332818557490788,1.0877213742045537,0.126141459241087,0.3481736046423298,21.06081121520861,4.16223076069522,1.3104370575833257,0.0,4.718447854656915e-16,2.273063494620325e-36
8.257518068817342,0.9665114480079099,0.12590351738948827,0.344625212473125,23.960864643532982,4.240370073702032,1.2400559307866625,2.220446049250313e-16,5.273559366969494e-16,5.662232082858997e-35
9.298826109257721,0.8587017528452052,0.125714626682416,0.3415137372220041,27.228263743935237,4.311510479958934,1.1729929042278182,1.1102230246251565e-16,4.718447854656915e-16,9.558944102786015e-34
10.0,0.7986920478269252,0.1256188645594774,0.33980030020898044,29.429049926824383,4.351784073878989,1.1335382633525788,0.0,4.163336342344337e-16,4.580006093762796e-33
10.471447508754556,0.7628412180253723,0.1255648779987338,0.33878304016737903,30.90900743904133,4.376075925000024,1.1091506318243498,2.220446049250313e-16,4.718447854656915e-16,1.1677142505231053e-32
11.791941438654874,0.6776274551230052,0.12544628936196844,0.3363844280659372,35.05495633806048,4.43451414535133,1.0484288022170878,2.220446049250313e-16,4.996003610813204e-16,1.125841559773777e-49
13.278955252023621,0.6018938068760328,0.125352458701279,0.33427568896126914,39.72456176303682,4.487280962702263,0.990724060544889,0.0,5.273559366969494e-16,2.883283793252349e-48
14.953487812212204,0.5345969241897341,0.1252782688721654,0.3324202285791156,44.98368789447269,4.534828290389204,0.9359303513547313,0.0,4.996003610813204e-16,5.387874514138569e-47
16.839186028276046,0.47480501111333057,0.12521964110183886,0.33078630775736,50.90653885416566,4.577595326173621,0.8839395168838071,0.0,4.996003610813204e-16,7.66736639496394e-46
18.962678784765586,0.4216868337247899,0.12517333148633936,0.3293463761584764,57.57670391260366,4.616002379752174,0.8346420261732832,0.0,5.273559366969494e-16,8.604718478521071e-45
21.35395298147984,0.37450154602594027,0.1251367646612294,0.3280764945419934,65.08833560688561,4.650446814219604,0.7879277462454461,0.0,4.440892098500626e-16,7.83639866033166e-44
24.046776993427226,0.3325893498113348,0.12510789889385907,0.32695583650221727,73.5474773922996,4.681300639790682,0.7436866955058177,0.0,5.828670879282072e-16,5.929266492042586e-43
27.079177530883,0.2953629777251202,0.12508511731677915,0.32596626026560804,83.07355954207652,4.7089093674932005,0.7018097417442658,0.0,5.551115123125783e-16,3.800150768188694e-42
30.493976633521775,0.26229996901959796,0.12506714064944746,0.32509194148306453,93.80108437757244,4.73359179967749,0.6621892234482458,2.220446049250313e-16,5.828670879282072e-16,2.096263749353974e-41
34.33939638178702,0.23293569465611244,0.12505295742193062,0.324319058653743,105.88152458363305,4.75564049746511,0.6247194846922263,0.0,5.273559366969494e-16,1.0084284339492888e-40
38.66973986492824,0.20685708088697177,0.12504176835320474,0.3236355236840097,119.48546137563218,4.7753227202590445,0.589297321699622,4.440892098500626e-16,4.440892098500626e-16,4.276595447713008e-40
43.54615802199499,0.18369697695376117,0.12503294211423452,0.3230307509945365,134.8049926761663,4.792881678606002,0.5558223442237606,0.0,5.273559366969494e-16,1.613138302893902e-39
49.03751318473157,0.1631291118736304,0.12502598020901287,0.32249545946766844,152.05644527732582,4.808537979493655,0.5241972579282983,0.0,5.828670879282072e-16,5.451872898059071e-39
55.22135151689225,0.14486358654430656,0.12502048913380268,0.3220215023370403,171.48342926211004,4.822491173514058,0.4943280755631349,2.220446049250313e-16,4.718447854656915e-16,1.6608874789091093e-38
62.18499808227724,0.12864284988795044,0.12501615833091764,0.3216017208446654,193.36027779625218,4.8349213373216635,0.46612426538089585,2.220446049250313e-16,5.551115123125783e-16,4.583762785909623e-38
70.02679000549116,0.11423811096807807,0.12501274274641358,0.32122981812318285,217.9959208476649,4.84599064354275,0.439498845253384,4.440892098500626e-16,4.996003610813204e-16,1.150799957717049e-37
78.85746513950168,0.10144614259501367,0.12501004903984897,0.32090025030602964,245.73824752177194,4.8558448847371,0.41436843056539324,4.440892098500626e-16,5.273559366969494e-16,2.6375759769317157e-37
88.80172585006538,0.09008643563831474,0.1250079246874194,0.3206081323332926,276.97901860377743,4.864614929026065,0.3906532433520837,2.220446049250313e-16,5.551115123125783e-16,5.535593679850911e-37
100.0,0.07999866692660311,0.12500624937511717,0.3203491563148597,312.15939867097256,4.8724180933003005,0.3682770894203308,0.0,5.551115123125783e-16,1.0667469163602005e-36


==> anc/analytic-reference-values.csv <==
c_over_q,F_over_q2,gamma,f,B
0.2,0.38824643628,0.12139632771,0.57216142805,6.3995163055
0.5,0.21906278938,0.5862110376,1.2044716401,4.2253426166
1,0.16304416484,1.7254056263,1.9415459423,3.1269350974
2,0.13790056026,4.5267017467,2.8257243385,2.3289737414
4,0.12868717007,10.64225866,3.6437022406,1.7248255269
10,0.12561886456,29.429049927,4.3517840739,1.1335382634


==> anc/fit.py <==
"""Reproduce the GLS fits and manuscript tables from the supplied measured
costs and empirical Monte Carlo covariance matrices.

Run with Python >=3.10 and mpmath >=1.3.
"""
from pathlib import Path
import json, hashlib
import mpmath as mp

P = Path(__file__).resolve().parent
mp.mp.dps = 80

def fit(ells, values, covariance, names):
    n,p=len(ells),len(names)
    basis=lambda x:{"f":x*x,"A":x,"B":mp.sqrt(x),"C_log":mp.log(x),"C0":mp.mpf(1),"C1":1/mp.sqrt(x)}
    X=mp.matrix([[basis(mp.mpf(e))[name] for name in names] for e in ells])
    y=mp.matrix([mp.mpf(v) for v in values])
    V=mp.matrix([[mp.mpf(v) for v in row] for row in covariance])
    assert mp.norm(V-V.T)<mp.mpf("1e-50")
    L=mp.cholesky(V)
    Xw=mp.matrix(n,p)
    for j in range(p):
        col=mp.lu_solve(L,X[:,j])
        for i in range(n):Xw[i,j]=col[i]
    yw=mp.lu_solve(L,y)
    scale=[mp.norm(Xw[:,j]) for j in range(p)]
    Z=mp.matrix([[Xw[i,j]/scale[j] for j in range(p)] for i in range(n)])
    beta_scaled,_=mp.qr_solve(Z,yw)
    beta=mp.matrix([beta_scaled[j]/scale[j] for j in range(p)])
    inv=(Z.T*Z)**-1
    cov=mp.matrix([[inv[i,j]/(scale[i]*scale[j]) for j in range(p)] for i in range(p)])
    r=yw-Xw*beta
    score=mp.norm(Z.T*r)/max(mp.mpf(1),mp.norm(yw))
    assert score<mp.mpf("1e-60"),score
    return {"windows":ells,"terms":names,
            "coefficients":{k:mp.nstr(beta[i],65) for i,k in enumerate(names)},
            "MC_SE":{k:mp.nstr(mp.sqrt(cov[i,i]),65) for i,k in enumerate(names)},
            "parameter_covariance":[[mp.nstr(cov[i,j],65) for j in range(p)] for i in range(p)],
            "chi2":mp.nstr(mp.fdot(r,r),65),"dof":n-p,"normal_equation_relative_residual":mp.nstr(score,8)}

def analyze(data):
    out={}
    for group in data["groups"]:
        pts=group["points"];ells=[p["ell"] for p in pts];y=[p["S"] for p in pts];V=group["covariance_S"]
        f,b=mp.mpf(group["f"]),mp.mpf(group["B"])
        rem=[mp.mpf(p["S"])-f*p["ell"]**2-b*mp.sqrt(p["ell"]) for p in pts]
        results={"free":fit(ells,y,V,["f","A","B","C_log","C0","C1"])}
        for name,lo,hi in [("primary",160,256),("lower128",128,256),("lower112",112,256),("endpoint224",112,224)]:
            ix=[i for i,e in enumerate(ells) if lo<=e<=hi]
            results[name]=fit([ells[i] for i in ix],[rem[i] for i in ix],[[V[i][j] for j in ix] for i in ix],["C_log","C0","C1"])
        results["comparison"]={"f_relative_ppm":mp.nstr((mp.mpf(results["free"]["coefficients"]["f"])/f-1)*10**6,14),
            "B_relative_percent":mp.nstr((mp.mpf(results["free"]["coefficients"]["B"])/b-1)*100,14),
            "linear_to_sqrt_percent_at_128":mp.nstr(abs(mp.mpf(results["free"]["coefficients"]["A"]))*mp.sqrt(128)/b*100,14)}
        out[group["gamma"]]=results
    return out

def num(x,precision=3):
    s=f"{float(x):.{precision}g}"
    if "e" in s:
        mant,ex=s.split("e");return mant+r"\times10^{"+str(int(ex))+"}"
    return s

def error(x,se,digits=2):
    # Parentheses denote uncertainty in the last displayed decimal digits.
    uncertainty=mp.mpf(se)
    place=int(mp.floor(mp.log10(uncertainty)))-digits+1
    decimals=max(0,-place)
    return f"{float(x):.{decimals}f}({int(mp.nint(uncertainty/mp.power(10,place)))})"

def table(rows,columns,caption,label):
    return "\n".join([r"\begin{table}[htbp]",r"\centering\small",r"\caption{"+caption+"}",r"\label{"+label+"}",r"\begin{tabular}{"+"r"*len(columns)+"}",r"\toprule"," & ".join(columns)+r"\\",r"\midrule",*rows,r"\bottomrule",r"\end{tabular}",r"\end{table}",""])

def write_tables(data,results):
    groups=data["groups"]
    rows=[g["gamma"]+" & "+" & ".join(str(p["observations"]) for p in g["points"])+r"\\" for g in groups]
    (P/"sample-counts.tex").write_text(table(rows,[r"$\gamma$"]+[str(e) for e in data["windows"]],"Number of Gaussian-field observations at each interval radius $\\ell$. Shared fields at different windows are counted in each column; their covariance is retained.","tab:samplecounts"))
    def span(v):return str(v[0]) if len(v)==1 else str(v[0])+"--"+str(v[-1])
    rows=[g["gamma"]+" & "+span(g["settings"]["n"])+" & "+", ".join(map(str,g["settings"]["modes"]))+" & "+span(g["settings"]["bits"])+r"\\" for g in groups]
    (P/"settings.tex").write_text(table(rows,[r"$\gamma$",r"Rapidity nodes $n$",r"Feature pairs $M_{\rm feat}$","Precision (bits)"],"Numerical parameters of the probability measurements. Settings may vary with window and sample; matched-field refinement controls are separate.","tab:numsettings"))
    rows=[]
    for g in groups:
        r=results[g["gamma"]]["free"]
        rows.append(g["gamma"]+" & "+" & ".join("$"+error(r["coefficients"][k],r["MC_SE"][k])+"$" for k in ["f","A","B","C_log"])+" & $"+num(r["chi2"])+"/"+str(r["dof"])+r"$\\")
    (P/"free-fits.tex").write_text(table(rows,[r"$\gamma$","$f$","$A$","$B$",r"$C_{\log}$",r"$\chi^2/\mathrm{dof}$"],"Nine-window fits with all six coefficients free. Parentheses give empirical MC standard errors, conditional on the fit form and covariance.","tab:freefits"))
    rows=[g["gamma"]+" & "+f"{float(g['f']):.9f}"+" & "+f"{float(g['B']):.9f}"+r"\\" for g in groups]
    (P/"theory-values.tex").write_text(table(rows,[r"$\gamma$","$f$","$B$"],"Analytic coefficients evaluated from the image solution and Lieb normalization, independently of the probability fits.","tab:theoryvalues"))
    rows=[]
    for g in groups:
        r=results[g["gamma"]]["primary"]
        rows.append(g["gamma"]+" & "+"$"+f"{float(r['coefficients']['C_log']):.7f}"+"$"+" & $"+num(r["MC_SE"]["C_log"],3)+"$ & $"+num(r["chi2"],4)+"/"+str(r["dof"])+r"$\\")
    (P/"conditional-fits.tex").write_text(table(rows,[r"$\gamma$",r"$\widehat C_{\log}$","MC standard error",r"$\chi^2/\mathrm{dof}$"],"Four-window conditional fits at $\\ell=160,192,224,256$, with analytic $f$, $A=0$ and $B$ fixed.","tab:logprimary"))
    rows=[]
    for g in groups:
        for name in ["lower128","lower112","endpoint224"]:
            r=results[g["gamma"]][name]
            rows.append(g["gamma"]+" & $["+str(r["windows"][0])+","+str(r["windows"][-1])+r"]$ & "+"$"+f"{float(r['coefficients']['C_log']):.7f}"+"$"+" & $"+num(r["MC_SE"]["C_log"])+"$ & $"+num(r["chi2"])+"/"+str(r["dof"])+r"$\\")
        if g!=groups[-1]:rows.append(r"\addlinespace")
    (P/"window-sensitivity.tex").write_text(table(rows,[r"$\gamma$","Window range",r"$\widehat C_{\log}$","MC standard error",r"$\chi^2/\mathrm{dof}$"],"Window sensitivity with the same $C_{\\log}\\log\\ell+C_0+C_1/\\sqrt\\ell$ model and fixed leading coefficients. All listed measurement windows between the endpoints are included.","tab:loglower"))

if __name__=="__main__":
    data=json.loads((P/"measurements.json").read_text())
    results=analyze(data)
    out={"precision_digits":mp.mp.dps,"input_sha256":hashlib.sha256((P/"measurements.json").read_bytes()).hexdigest(),
         "method":"Cholesky whitening and column-scaled QR at 80-digit working precision, using the empirical covariance.",
         "scope":data["covariance_scope"],"results":results}
    (P/"fits.json").write_text(json.dumps(out,indent=2)+"\n")
    write_tables(data,results)
    for gamma,r in results.items():
        print(gamma,"C_log",r["primary"]["coefficients"]["C_log"][:13],"MC_SE",r["primary"]["MC_SE"]["C_log"][:13],"chi2",r["primary"]["chi2"][:11],r["comparison"])


==> anc/fits.json <==
{
  "precision_digits": 80,
  "input_sha256": "4ac3d4eef1642867023f6253d389546f692072857b1a522b957088eee684ec89",
  "method": "Cholesky whitening and column-scaled QR at 80-digit working precision, using the empirical covariance.",
  "scope": "Empirical Monte Carlo covariance of the measured costs; propagated fit errors are conditional on this covariance and the specified fit model.",
  "results": {
    "0.25": {
      "free": {
        "windows": [
          64,
          80,
          96,
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "f",
          "A",
          "B",
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "f": "0.80870956519257416336991685384577847497677933895542434161803793231",
          "A": "-0.0017396836253549922867269903029809868305230730594525943433694176723",
          "B": "5.3775672593627558490256709288181705749076916951768202224051847621",
          "C_log": "-0.53344047988996124273667333232077316489412158601969941182065418436",
          "C0": "-4.593195060187142133489576157584371051584716359851420804708263641",
          "C1": "0.41171360267899659251710805406245050155082573808319378848922617731"
        },
        "MC_SE": {
          "f": "0.00000098819768484369366533236872903271018404188520805103463113578326071",
          "A": "0.0028351036262615631570480223658711979117339502719950262269563753111",
          "B": "0.13308792726871621603060996333687899289897839935144714217760637256",
          "C_log": "0.57740793932685878050428426690953480868203080658690742477898894358",
          "C0": "1.9532214109313268751855039181491896988890139356749590252119821886",
          "C1": "3.5109184977907468973030128534941105428436915430874459198131268603"
        },
        "parameter_covariance": [
          [
            "0.00000000000097653466433043610888565473745026253559527673533284556755586534035",
            "-0.0000000027963268375589671898098610183037458851310837237323887248440688447",
            "0.00000013095139469927737476667486666084176318250022872125916742433713472",
            "-0.00000056623449091836691297350753163940531808417537832250969059644486453",
            "0.0000019107859675318316561705581014426472905197319087505964310807754078",
            "-0.0000034284122149769354217023711946172016968146204198135648493465932645"
          ],
          [
            "-0.0000000027963268375589671898098610183037458851310837237323887248440688447",
            "0.0000080378125716414651860181266163459921092911660368273161684343295601",
            "-0.00037713306406052770669021520525297528483911308208798268344171157418",
            "0.0016338181640796916760192928173033718648914733431215425258528695324",
            "-0.0055195160616399726933552621972434285066237412177318921095307920861",
            "0.0099106042059460200366319437271905471814095284484810565120291838375"
          ],
          [
            "0.00000013095139469927737476667486666084176318250022872125916742433713472",
            "-0.00037713306406052770669021520525297528483911308208798268344171157418",
            "0.017712396384683097357804501889911898670052193473818256813616695171",
            "-0.076808576398937728499338080682354324118104657829368094580112460986",
            "0.25963039549451170421367948671058163472359696954619072960114004855",
            "-0.46635976649114282281192734391389684482973374719118457150021861586"
          ],
          [
            "-0.00000056623449091836691297350753163940531808417537832250969059644486453",
            "0.0016338181640796916760192928173033718648914733431215425258528695324",
            "-0.076808576398937728499338080682354324118104657829368094580112460986",
            "0.33339992839768943069690098084546866742449388645087861940028235609",
            "-1.1276146089520065813260648522030432015773027962466862715940772474",
            "2.0262596292383168958174955415748882579086630100923037998400574123"
          ],
          [
            "0.0000019107859675318316561705581014426472905197319087505964310807754078",
            "-0.0055195160616399726933552621972434285066237412177318921095307920861",
            "0.25963039549451170421367948671058163472359696954619072960114004855",
            "-1.1276146089520065813260648522030432015773027962466862715940772474",
            "3.8150738801205632855088176975785649818576434216430794502813302388",
            "-6.8570532530865480584220289365025671378250332741780158388542772087"
          ],
          [
            "-0.0000034284122149769354217023711946172016968146204198135648493465932645",
            "0.0099106042059460200366319437271905471814095284484810565120291838375",
            "-0.46635976649114282281192734391389684482973374719118457150021861586",
            "2.0262596292383168958174955415748882579086630100923037998400574123",
            "-6.8570532530865480584220289365025671378250332741780158388542772087",
            "12.32654869812923482599829513791678912726023906521628532397428772"
          ]
        ],
        "chi2": "4.106759719466731564225579827253687701751504655552765295203388386",
        "dof": 3,
        "normal_equation_relative_residual": "4.618343e-82"
      },
      "primary": {
        "windows": [
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24457829548914824582387792630816819525577089107291932854455197512",
          "C0": "-5.4704459222304388189778722963731517730572166752372976983667804395",
          "C1": "1.7882999047124938349767556112831238739259872134926946982592184421"
        },
        "MC_SE": {
          "C_log": "0.0030683646845139382740001255291902873609704209576393485948260182355",
          "C0": "0.022503091835632932768198203533676043641937207426169365282832803226",
          "C1": "0.087847598495137001858345660049272019300715100590475637126267399034"
        },
        "parameter_covariance": [
          [
            "0.0000094148618371723199556599337201508058129371850935479583125040266103",
            "-0.000069046611458383237965526741866407421675898560534606344172292357064",
            "0.00026948021656721404901556776152231605914660124072731829850337576617"
          ],
          [
            "-0.000069046611458383237965526741866407421675898560534606344172292357064",
            "0.00050638914216292955564169048708972609127439487570498832416941102184",
            "-0.0019765595503597018732829156162876968925514908942985278554693045445"
          ],
          [
            "0.00026948021656721404901556776152231605914660124072731829850337576617",
            "-0.0019765595503597018732829156162876968925514908942985278554693045445",
            "0.0077172005613627968335150555873776107014363144033641647765251145447"
          ]
        ],
        "chi2": "0.0074467429236331881753336639674538699437547431255190554180393983364",
        "dof": 1,
        "normal_equation_relative_residual": "5.2924966e-82"
      },
      "lower128": {
        "windows": [
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24370123543794798331992126611077778358121053248364641369980354576",
          "C0": "-5.476889909196035989963488088742322485424546371491259577709572473",
          "C1": "1.8135913190882618156565910569356688589381541897054303511861637277"
        },
        "MC_SE": {
          "C_log": "0.0013347431087803818064627930610052156330857069596812228935419139978",
          "C0": "0.0097121330190225911699629540081917264830279385071185340380648974152",
          "C1": "0.037009764833723853239217689712553694682566086079941105841791110295"
        },
        "parameter_covariance": [
          [
            "0.0000017815391664367181401786015570720024423472223951325842069009802486",
            "-0.000012962616152586232109919590628989592592249228833807646346843624837",
            "0.00004936127891258307062727136727065144191967828646446878682232426766"
          ],
          [
            "-0.000012962616152586232109919590628989592592249228833807646346843624837",
            "0.000094325527779188871256470603620434821592268623125627193171582584881",
            "-0.00035928880226624019766700258434261367072100011750114821310588309653"
          ],
          [
            "0.00004936127891258307062727136727065144191967828646446878682232426766",
            "-0.00035928880226624019766700258434261367072100011750114821310588309653",
            "0.0013697226930475427942036279418222771581022121921254471180866134191"
          ]
        ],
        "chi2": "0.10821994046714514583799473169773463346280026248888018818253137005",
        "dof": 2,
        "normal_equation_relative_residual": "1.6433992e-81"
      },
      "lower112": {
        "windows": [
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24262018103043202065200251731463464277175619117644414162395277238",
          "C0": "-5.4847955658333146466502534766704644347299116118317093879524954914",
          "C1": "1.8441739353538941855878634087127840560794974530762716028585167292"
        },
        "MC_SE": {
          "C_log": "0.0012071355453922240136899257822959617952341005558556162181928085265",
          "C0": "0.0087737689340661404713387092520952402017151779986114325174065905532",
          "C1": "0.033318676800608829100829566240093861962366045466950525656079319019"
        },
        "parameter_covariance": [
          [
            "0.0000014571762249493821222091917173578094734627593172746457087700853373",
            "-0.000010590578239019219997267526321336679933542039218531961673169708008",
            "0.000040185175192611429820453466778030349268162024546853445594441722925"
          ],
          [
            "-0.000010590578239019219997267526321336679933542039218531961673169708008",
            "0.000076979021308384098781427743817332092402199042286048634257248336681",
            "-0.00029218475572260681014460581207622610463615541554221270372801901753"
          ],
          [
            "0.000040185175192611429820453466778030349268162024546853445594441722925",
            "-0.00029218475572260681014460581207622610463615541554221270372801901753",
            "0.0011101342237434290000743205317497741149111577043497058655448415614"
          ]
        ],
        "chi2": "3.7112167151628678003303243331034426827344752565786860547775816381",
        "dof": 3,
        "normal_equation_relative_residual": "5.7233725e-82"
      },
      "endpoint224": {
        "windows": [
          112,
          128,
          160,
          192,
          224
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24123344674024121440128176092948473242526228038700687337597483831",
          "C0": "-5.4945988815224948493981360111791616056596926070649979029710824232",
          "C1": "1.8790153189038596949178850521432758858669015232086777482939186266"
        },
        "MC_SE": {
          "C_log": "0.0021834535636683922458559463263377910045417481080626553568497297231",
          "C0": "0.015569632768320674693658596516035035132791257190984488087947623148",
          "C1": "0.056566515810109953907520202586527032532274095160301309725715394788"
        },
        "parameter_covariance": [
          [
            "0.0000047674694646962018308382241762783768198855398068999163753549792445",
            "-0.000033992213204382326253967982673355675283393468950801494296520456357",
            "0.00012335553972798860773772108498777254732839064784444057235338218597"
          ],
          [
            "-0.000033992213204382326253967982673355675283393468950801494296520456357",
            "0.00024241346454036491626061332450105247559969053683717302738202501077",
            "-0.00088014551020305830666539850999462558198619622963069744331735574005"
          ],
          [
            "0.00012335553972798860773772108498777254732839064784444057235338218597",
            "-0.00088014551020305830666539850999462558198619622963069744331735574005",
            "0.0031997707108954193749962377248721475187214447945843657374109711151"
          ]
        ],
        "chi2": "3.1302917480025330881921481677624436814842931252900713160301430393",
        "dof": 2,
        "normal_equation_relative_residual": "4.0342101e-82"
      },
      "comparison": {
        "f_relative_ppm": "0.79949960010962",
        "B_relative_percent": "1.4306252774604",
        "linear_to_sqrt_percent_at_128": "0.37124320410233"
      }
    },
    "0.5": {
      "free": {
        "windows": [
          64,
          80,
          96,
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "f",
          "A",
          "B",
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "f": "1.1193528975155322371486679200271813376701381047336537626658023681",
          "A": "-0.00057082080750942662699205830999150051393815127269225983513874977317",
          "B": "4.4365201951781918512835866098894273087962726728765732896375668982",
          "C_log": "-0.35267483725642698649401708643508771091125194764875575916621011414",
          "C0": "-3.3364787867107748593720580213824572416887988177818740892390929819",
          "C1": "0.28238184609816117744364808682667562414014276437277196512330862285"
        },
        "MC_SE": {
          "f": "0.0000002363398200248390166335000841885004533320038827088805423752672031",
          "A": "0.0007054063616583051566350970096296193744945754627188925194635943184",
          "B": "0.033902592459961108882612012737169434591933858711746265348750126132",
          "C_log": "0.15089755390489129165964378685022469155479309740709570107918796561",
          "C0": "0.51847215728816316716502089433121018537635686633943772122625521488",
          "C1": "0.94242043500495351370649191921018717876198189082870469072452187713"
        },
        "parameter_covariance": [
          [
            "0.000000000000055856510529373297440893808481509380276449771976914837157539560809",
            "-0.00000000016614328997979930383227835600202914145787030240744116111385023661",
            "0.000000007949496270060464573047021821387216642172546173198894696127128023",
            "-0.000000035161030327042590845551692799464210773342125220982145122995743516",
            "0.00000012027190710357618896729116551831026999489584471890669943161372218",
            "-0.00000021786997793648417618021424089947391194007173036548224037429313022"
          ],
          [
            "-0.00000000016614328997979930383227835600202914145787030240744116111385023661",
            "0.00000049759813506800761137236325214198312995669776352788296298406901153",
            "-0.0000238932509778994863294689340402346875577767001801598122109670304",
            "0.00010605595717228079196877084641198727032060693507102085883258923633",
            "-0.00036352047536451023467203401298301814354320326298102629500473276757",
            "0.00065943437890367213298958832292037787286118835874552360626779048093"
          ],
          [
            "0.000000007949496270060464573047021821387216642172546173198894696127128023",
            "-0.0000238932509778994863294689340402346875577767001801598122109670304",
            "0.0011493857755062118321937636087761805560831370710161497584224154353",
            "-0.0051111526921970663640432876234549530262435180930597248937661007772",
            "0.017537660253236378001685913389394460222123452681155471240095634282",
            "-0.031836807665430363153323647923015982904362479589209833587336963699"
          ],
          [
            "-0.000000035161030327042590845551692799464210773342125220982145122995743516",
            "0.00010605595717228079196877084641198727032060693507102085883258923633",
            "-0.0051111526921970663640432876234549530262435180930597248937661007772",
            "0.022770071774479573103727362296163484112783302732334484259182926064",
            "-0.078212354984813350792079107522546831995589063493380188396110520946",
            "0.14208519350467154448689119546384442228268555641730998592692404948"
          ],
          [
            "0.00000012027190710357618896729116551831026999489584471890669943161372218",
            "-0.00036352047536451023467203401298301814354320326298102629500473276757",
            "0.017537660253236378001685913389394460222123452681155471240095634282",
            "-0.078212354984813350792079107522546831995589063493380188396110520946",
            "0.26881337788304180677903792697851901055543884607282653993094305407",
            "-0.4885475137350331380624450210090525984950425820608605348802259449"
          ],
          [
            "-0.00000021786997793648417618021424089947391194007173036548224037429313022",
            "0.00065943437890367213298958832292037787286118835874552360626779048093",
            "-0.031836807665430363153323647923015982904362479589209833587336963699",
            "0.14208519350467154448689119546384442228268555641730998592692404948",
            "-0.4885475137350331380624450210090525984950425820608605348802259449",
            "0.88815627631492581008412569095013931819211552578797602023193379485"
          ]
        ],
        "chi2": "2.4520185311643384205027087099141056562026426171846990876814068137",
        "dof": 3,
        "normal_equation_relative_residual": "1.0579824e-81"
      },
      "primary": {
        "windows": [
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24505642414378478932929839317063366047070153079217442137699092945",
          "C0": "-3.6883265375465635666267725282756240876928776893770164792697306838",
          "C1": "0.8959781895243474050982752589235935926711929071378975397799032294"
        },
        "MC_SE": {
          "C_log": "0.0011237776644996383744633609773173009816322909991155109879895769316",
          "C0": "0.0082775726121942040348807459699228828683875520713781067804174175836",
          "C1": "0.032847476337318516911445074947158988749963133083207412123783425694"
        },
        "parameter_covariance": [
          [
            "0.0000012628762392282617868480246105931766946257234562716778046894110747",
            "-0.0000093018668002512740282791080564134797652871111876212593368141109929",
            "0.000036897980384605015571505706997349422224364062867914888387367013841"
          ],
          [
            "-0.0000093018668002512740282791080564134797652871111876212593368141109929",
            "0.000068518208350147578544575226260690023964249849762962678633517496809",
            "-0.0002718376061916233419399183672298986530602943160795411274232165646"
          ],
          [
            "0.000036897980384605015571505706997349422224364062867914888387367013841",
            "-0.0002718376061916233419399183672298986530602943160795411274232165646",
            "0.0010789567017306998909923543006268693263983896774997072372530083954"
          ]
        ],
        "chi2": "0.20802350671930553009203249253491639889455241504072496696318294819",
        "dof": 1,
        "normal_equation_relative_residual": "1.7974174e-82"
      },
      "lower128": {
        "windows": [
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24588930919377577927705023274239811644800281587185834064123983211",
          "C0": "-3.682180252817055810078751449573610256609987297776329392367625492",
          "C1": "0.87147290349950682702223720271814147682243482741517636138302296913"
        },
        "MC_SE": {
          "C_log": "0.00029084642730199909219099016286618477547397744841530614268762386078",
          "C0": "0.0020861787750487493148739045236186243836163603473756167037517498397",
          "C1": "0.0076784114195371012770548829884069314401029419106682089785123558888"
        },
        "parameter_covariance": [
          [
            "0.00000008459164427433704293318963260773801770632422640671911145318696662",
            "-0.00000060670218773015395519774277628034345472793933529005371174412299996",
            "0.0000022302900252670602914627795958242275939863577988744113024280597604"
          ],
          [
            "-0.00000060670218773015395519774277628034345472793933529005371174412299996",
            "0.0000043521418814639001969738393327999958564153359879443126751709977352",
            "-0.000016006989631502361146206654755313593294498516036183957815906066405"
          ],
          [
            "0.0000022302900252670602914627795958242275939863577988744113024280597604",
            "-0.000016006989631502361146206654755313593294498516036183957815906066405",
            "0.000058958001927677762719083870237599240152193977691414861075982206266"
          ]
        ],
        "chi2": "0.79675861322014198137739509349172772249546341433556489063137709125",
        "dof": 2,
        "normal_equation_relative_residual": "5.2221606e-82"
      },
      "lower112": {
        "windows": [
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24586379560588922159393587384828091233455218568451807898799715345",
          "C0": "-3.6823651976492819470840287212083031664053239812297917807444681098",
          "C1": "0.87217382373445887069402670123882203749437284294364130693312674065"
        },
        "MC_SE": {
          "C_log": "0.00025105740399972177078401785894056967288355980827794757584988727821",
          "C0": "0.001794198962950006467264231171316771025675743204838840035307748844",
          "C1": "0.0065333415888781234213178498800688321256622678622370023040466406404"
        },
        "parameter_covariance": [
          [
            "0.00000006302982010307951299063721412201185074744937322758067734354703896",
            "-0.00000045040320024263911730716046189379982372554189351625654494629911235",
            "0.0000016379343389045352049313033459191301849637664917865017649287627375"
          ],
          [
            "-0.00000045040320024263911730716046189379982372554189351625654494629911235",
            "0.0000032191499186508786798200533824530542270558404851965913157295093749",
            "-0.00001171307677535579104780885149713376693754146748647572913359383832"
          ],
          [
            "0.0000016379343389045352049313033459191301849637664917865017649287627375",
            "-0.00001171307677535579104780885149713376693754146748647572913359383832",
            "0.00004268455231696452228055660951945599254756146704307999978833983371"
          ]
        ],
        "chi2": "0.82694822805397533781970897105593853177597008742397286334233830003",
        "dof": 3,
        "normal_equation_relative_residual": "8.5009597e-82"
      },
      "endpoint224": {
        "windows": [
          112,
          128,
          160,
          192,
          224
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24593884173679371152249523120821172077285778482295897195309385628",
          "C0": "-3.6818333596944218444625906582251388915173249133378100022178790746",
          "C1": "0.87027923005431525112374748748371043525521112726574566707134051577"
        },
        "MC_SE": {
          "C_log": "0.00034556964875885095822512811665111799524877319174609491235593221087",
          "C0": "0.002459908270650198106855769688383072899027344190982553115923450921",
          "C1": "0.0088669950294775802090651188711420916174791355300198523262848909139"
        },
        "parameter_covariance": [
          [
            "0.00000011941838214331562161249523285125470688672440244509040978940548732",
            "-0.00000085001843891694822607191979616302624760050602621479765399334918271",
            "0.0000030615042416591888894029635327746033996690218392477493185543936627"
          ],
          [
            "-0.00000085001843891694822607191979616302624760050602621479765399334918271",
            "0.0000060511487000132483008084606854965148025105880254391622362331643747",
            "-0.000021801651583362757927081926482640773050863798059969994732224301274"
          ],
          [
            "0.0000030615042416591888894029635327746033996690218392477493185543936627",
            "-0.000021801651583362757927081926482640773050863798059969994732224301274",
            "0.00007862360085278011352068646239151271849888413734593110922853464161"
          ]
        ],
        "chi2": "0.72707120406256417970810147024922972858309266452555832387940485771",
        "dof": 2,
        "normal_equation_relative_residual": "2.5759793e-82"
      },
      "comparison": {
        "f_relative_ppm": "0.18102440402091",
        "B_relative_percent": "0.58966321656762",
        "linear_to_sqrt_percent_at_128": "0.14642514802189"
      }
    },
    "1": {
      "free": {
        "windows": [
          64,
          80,
          96,
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "f",
          "A",
          "B",
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "f": "1.5331135666992202339058229905568377976678361068480490581065638649",
          "A": "-0.00023539941833307069810164144848555591698181903961378883002184370904",
          "B": "3.66061920285321261283876736934682138616353127292465882033200705",
          "C_log": "-0.29218707396928839868972346127386886738495094769984476917036137206",
          "C0": "-2.2762094324247331876435610944667263852109632729698888224106926697",
          "C1": "0.058937058757565038448563607932992235521893892078868300571898641543"
        },
        "MC_SE": {
          "f": "0.00000006097156124479141987704675374418258953302977443098029371876526633",
          "A": "0.00017121118535279363085030070409098071594325425417793496370251189556",
          "B": "0.0079920377469042680248427656208637680547667467133383772759975311858",
          "C_log": "0.034609628175212439678905072883778858288874958881487491794493532174",
          "C0": "0.11711069205571331540874164077862786126886306880409845208330194121",
          "C1": "0.21086494813033579474589657037078053772812248142019688595595623324"
        },
        "parameter_covariance": [
          [
            "0.0000000000000037175312806273510385427765369514148316772192400481793729212202805",
            "-0.000000000010413208653439335700255748092693333642059343398688207495107577859",
            "0.00000000048422624129111411731246893581137160791006877307494219354874241236",
            "-0.000000002083815780804350887417858864826352139505286095524404137376859146",
            "0.0000000070162678296229922681945326082208762658322082258277748471173625025",
            "-0.000000012580507237353133804516361008716925565128936630388733009178752018"
          ],
          [
            "-0.000000000010413208653439335700255748092693333642059343398688207495107577859",
            "0.000000029313269989908656321128428276040557076223068681047526307854505157",
            "-0.0000013671289644781690499376182661612942321666639734721661069541141942",
            "0.0000059025976369733039909885906127977681566228292551174423412149614194",
            "-0.00001991465809478034854037739046501431680258928195282868930375953252",
            "0.00003576153838683780343309406975329639433578612820314907305608344177"
          ],
          [
            "0.00000000048422624129111411731246893581137160791006877307494219354874241236",
            "-0.0000013671289644781690499376182661612942321666639734721661069541141942",
            "0.000063872667347942648890906197774701755417027149233109897824249313556",
            "-0.00027630584708491911843255481069335002824088585049975045677768477769",
            "0.0009333405448168552355670919650231776580988265110523847079196297432",
            "-0.0016775190530303658578077622761053471458262616385037450253245874831"
          ],
          [
            "-0.000000002083815780804350887417858864826352139505286095524404137376859146",
            "0.0000059025976369733039909885906127977681566228292551174423412149614194",
            "-0.00027630584708491911843255481069335002824088585049975045677768477769",
            "0.0011978263624264587472180870578748958390767703129945361970591898397",
            "-0.0040515111951266445568146632632132519058420673534631558304002168906",
            "0.0072889942382663348465420461488794096063437000951383798732824246481"
          ],
          [
            "0.0000000070162678296229922681945326082208762658322082258277748471173625025",
            "-0.00001991465809478034854037739046501431680258928195282868930375953252",
            "0.0009333405448168552355670919650231776580988265110523847079196297432",
            "-0.0040515111951266445568146632632132519058420673534631558304002168906",
            "0.013714914193768113845367966315434984027055911593484958543223974365",
            "-0.024689042534963790005563764984500234913233253922254080273179434841"
          ],
          [
            "-0.000000012580507237353133804516361008716925565128936630388733009178752018",
            "0.00003576153838683780343309406975329639433578612820314907305608344177",
            "-0.0016775190530303658578077622761053471458262616385037450253245874831",
            "0.0072889942382663348465420461488794096063437000951383798732824246481",
            "-0.024689042534963790005563764984500234913233253922254080273179434841",
            "0.044464026350009205180251726441270437653571975624577927269835010381"
          ]
        ],
        "chi2": "7.6030763458117754798973223362122629805547866194028345968827086595",
        "dof": 3,
        "normal_equation_relative_residual": "2.4080186e-81"
      },
      "primary": {
        "windows": [
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24839979743955076457799290427945812757816763179922785017102347596",
          "C0": "-2.416610098848084139586010334250181910953648588251137416613616022",
          "C1": "0.29368130947581786974445736327629609398607635508769144796012495936"
        },
        "MC_SE": {
          "C_log": "0.000017044381694514286731170134021020011575082407744487633558981810506",
          "C0": "0.00013520743336675600573952758728964597798431075882286042557743908083",
          "C1": "0.00071220888506631480582155106078492957826876153859458864394318802403"
        },
        "parameter_covariance": [
          [
            "0.00000000029051094734829370832871115385665785469603887386534872449369356453",
            "-0.0000000023045257102056909910608250077749033111295199982791272133443908806",
            "0.000000012138960821678299441698907508516968373930361480597448200661514889"
          ],
          [
            "-0.0000000023045257102056909910608250077749033111295199982791272133443908806",
            "0.000000018281050037625765281259551166245312874246069811574604337887457604",
            "-0.000000096294902964218523365567107581378032706106314271754935367680439909"
          ],
          [
            "0.000000012138960821678299441698907508516968373930361480597448200661514889",
            "-0.000000096294902964218523365567107581378032706106314271754935367680439909",
            "0.00000050724149596740321283071443341555386194656742078676626303990258851"
          ]
        ],
        "chi2": "0.81702935744077773820999915324340395445967236519879957164427761464",
        "dof": 1,
        "normal_equation_relative_residual": "3.3960269e-83"
      },
      "lower128": {
        "windows": [
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24841786839767443080583894636868791995404368368661888780991668916",
          "C0": "-2.4164667541598107411298308263565108478547499278660003899381229386",
          "C1": "0.29292638602706902972507433472121236799766975190041717625801999338"
        },
        "MC_SE": {
          "C_log": "0.000011605583603256054761778612308161016965825529249130425760489337916",
          "C0": "0.000092067882807867661672209498452859023004698929096629841583409259049",
          "C1": "0.0004850805238299489132026597014850383384248225875274793636686024743"
        },
        "parameter_covariance": [
          [
            "0.00000000013468957077216579149860143228040446506334103944883257099466000338",
            "-0.0000000010685001215909498015449032596836251959129500527411327082749141648",
            "0.0000000056294437175693319617482692308642785619583502751465561123562032311"
          ],
          [
            "-0.0000000010685001215909498015449032596836251959129500527411327082749141648",
            "0.0000000084764950447232537455559723413975660713180980645366746647579521004",
            "-0.000000044659306571748574638128000714957039119424670102846547829607599277"
          ],
          [
            "0.0000000056294437175693319617482692308642785619583502751465561123562032311",
            "-0.000000044659306571748574638128000714957039119424670102846547829607599277",
            "0.00000023530311459913763544807074450104851471022293796410606118538838771"
          ]
        ],
        "chi2": "2.9127593187773397852462809379007527363659249177218291973690052381",
        "dof": 2,
        "normal_equation_relative_residual": "9.6466862e-83"
      },
      "lower112": {
        "windows": [
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24849062483603169746398977101678744586558092687327532404910635739",
          "C0": "-2.4158895449592389118347568611064356505552119609035107285789047198",
          "C1": "0.28988470429735109328899581401639545801075945850162188334391556948"
        },
        "MC_SE": {
          "C_log": "0.0000077090409519832435208091379836250966745060043898755130065886749104",
          "C0": "0.000061152663944432492546296246446428771864424833342579842799550315892",
          "C1": "0.00032212633066978816459111658611334064993523622220363543710910275667"
        },
        "parameter_covariance": [
          [
            "0.000000000059429312399354713535412898562764025149226600179580242368894096614",
            "-0.00000000047142700268860212624025176823504189589400614123326521840936981456",
            "0.0000000024830863911930428896921379648434109438201564865506005013253758498"
          ],
          [
            "-0.00000000047142700268860212624025176823504189589400614123326521840936981456",
            "0.0000000037396483075006937778200654914167275803914349507536009066125584838",
            "-0.00000001969785383882229798669982702838134734940550948044041454761596383"
          ],
          [
            "0.0000000024830863911930428896921379648434109438201564865506005013253758498",
            "-0.00000001969785383882229798669982702838134734940550948044041454761596383",
            "0.00000010376537291078170712296085839997545740192824191471084048226220477"
          ]
        ],
        "chi2": "73.248676798793603333267374976573113330505814577483079739586676267",
        "dof": 3,
        "normal_equation_relative_residual": "1.6787885e-82"
      },
      "endpoint224": {
        "windows": [
          112,
          128,
          160,
          192,
          224
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24849143512822252626026624183668536590819525439915829914722267683",
          "C0": "-2.4158830851603050220562780231071532848067292341654741524127011498",
          "C1": "0.28984997179282962935569058255821693494726677926628987526098824679"
        },
        "MC_SE": {
          "C_log": "0.0000077217850866288602942492397978634352491815538049672951275222678281",
          "C0": "0.000061254768808379899061161683475742506537982561327467547694067396311",
          "C1": "0.00032268667455020932261862942887971931804488210575356803099889654485"
        },
        "parameter_covariance": [
          [
            "0.000000000059625964924083875479018168145642298404897553157145580899463765647",
            "-0.00000000047299475291990181094714897657014172578335449292046014803762073696",
            "0.0000000024915157390031540831426058350065723977119452019972678960541041727"
          ],
          [
            "-0.00000000047299475291990181094714897657014172578335449292046014803762073696",
            "0.0000000037521467017680709991878146697260337567673542602688724777110772141",
            "-0.000000019765054155712242407759495652123149380394865271491637216082555233"
          ],
          [
            "0.0000000024915157390031540831426058350065723977119452019972678960541041727",
            "-0.000000019765054155712242407759495652123149380394865271491637216082555233",
            "0.00000010412668993227270894192730038388338723591992019507186288394864765"
          ]
        ],
        "chi2": "69.909927726426540107980641146838206983438113336215958653443029459",
        "dof": 2,
        "normal_equation_relative_residual": "4.5225885e-82"
      },
      "comparison": {
        "f_relative_ppm": "0.053777325794268",
        "B_relative_percent": "0.29441871199741",
        "linear_to_sqrt_percent_at_128": "0.072968023438538"
      }
    },
    "2": {
      "free": {
        "windows": [
          64,
          80,
          96,
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "f",
          "A",
          "B",
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "f": "2.0648608316904219096980293608707963194169692212762657902854919312",
          "A": "0.00046528645232047135796484438766114402332809087665021512332541388105",
          "B": "2.9729363602250756081802272742756385253535119770076689485002852956",
          "C_log": "-0.15022600321732544372144880103145182195702451784091582660502986144",
          "C0": "-1.8712420870284173180630793204036143634340385096905161815516482701",
          "C1": "0.5923878192528387608356199530290301471726240613262022448080970492"
        },
        "MC_SE": {
          "f": "0.000000041644016551960723673408308061619948136342783610051634174534957342",
          "A": "0.00012023651374141266830642662203609863634853196403781724401889952316",
          "B": "0.0056665947838337456576601398977423814644510865238708001796232784784",
          "C_log": "0.024694957802120827042797778497809739084226025411956380618107447392",
          "C0": "0.083773277204469984311379559803967251496236373924645053474769518569",
          "C1": "0.15090044037197073707071812131886137649181204441884549353969501925"
        },
        "parameter_covariance": [
          [
            "0.0000000000000017342241145799787207146291889746628494937577398132208941359736909",
            "-0.0000000000049968533730053912181847186937325069815165792369976327427741445182",
            "0.0000000002348527861117689443344534640086310885774821765703494309352453862",
            "-0.000000001019442087839520582889989375712482070910311286911386796624918014",
            "0.0000000034482101340116504181285769082035131495635183445188393901794257609",
            "-0.0000000061971313034425525868760728796800912504747925904192753587146420411"
          ],
          [
            "-0.0000000000049968533730053912181847186937325069815165792369976327427741445182",
            "0.000000014456819236688917412073449773234303191125311315004864176798681438",
            "-0.00000068094184074038952660580110244864412492591393088405821382933942312",
            "0.0000029622963255124899798786120112650781434718543529807958098546775415",
            "-0.000010032819227056931737220857598231954656210538946409278174629136466",
            "0.000018047062229753447813788058895639596554280015966450643479019911684"
          ],
          [
            "0.0000000002348527861117689443344534640086310885774821765703494309352453862",
            "-0.00000068094184074038952660580110244864412492591393088405821382933942312",
            "0.000032110296444171814677786837284861403763854907695933870940700507497",
            "-0.00013985247099030831153319446670677289261171662635097071741565829275",
            "0.00047398617943156614935525895410726330221030514089092937229100429537",
            "-0.00085301781526750514153103906068973236646395272232812008115786599805"
          ],
          [
            "-0.000000001019442087839520582889989375712482070910311286911386796624918014",
            "0.0000029622963255124899798786120112650781434718543529807958098546775415",
            "-0.00013985247099030831153319446670677289261171662635097071741565829275",
            "0.00060984094084852830865047777521978016841594320179313017414632288999",
            "-0.0020683388474344354979469288624970861708421703589737408878314662482",
            "0.0037241819698106346720106152584079580260906220099134101620260798691"
          ],
          [
            "0.0000000034482101340116504181285769082035131495635183445188393901794257609",
            "-0.000010032819227056931737220857598231954656210538946409278174629136466",
            "0.00047398617943156614935525895410726330221030514089092937229100429537",
            "-0.0020683388474344354979469288624970861708421703589737408878314662482",
            "0.007017961973576970309613682715487431836091432784161007345067427383",
            "-0.012640079396499235523239639954256199475720413550873652521590257571"
          ],
          [
            "-0.0000000061971313034425525868760728796800912504747925904192753587146420411",
            "0.000018047062229753447813788058895639596554280015966450643479019911684",
            "-0.00085301781526750514153103906068973236646395272232812008115786599805",
            "0.0037241819698106346720106152584079580260906220099134101620260798691",
            "-0.012640079396499235523239639954256199475720413550873652521590257571",
            "0.022770942904454695920553580482912436440705796912063455701845278335"
          ]
        ],
        "chi2": "1.5857336321625718964152034514911024040314846107520520557385870807",
        "dof": 3,
        "normal_equation_relative_residual": "1.490585e-81"
      },
      "primary": {
        "windows": [
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24930382846605918239265366100752633667777030982947858557318742093",
          "C0": "-1.5295301981283180829845731566903217749885099209243228016567526276",
          "C1": "-0.03616047769872177808982934194955613330484461491818844700032663903"
        },
        "MC_SE": {
          "C_log": "0.00009821089254972012502476119160683922594282049729522595445567662105",
          "C0": "0.00072059323804859605940763563193781591633484865601425367553259191631",
          "C1": "0.0028240675834318247927948588459550267115609610572809412955744736074"
        },
        "parameter_covariance": [
          [
            "0.0000000096453794154126719602588532866202630520022209606671152366528109744",
            "-0.000000070766623925137395069384809569057770669739529578790461188686638352",
            "0.00000027716935499911112224691368111268899083139643885643101571508480525"
          ],
          [
            "-0.000000070766623925137395069384809569057770669739529578790461188686638352",
            "0.00000051925461472136062760753862087444442320580295218255572601183949123",
            "-0.000002034282011099334919628338703844977315672175563042195905690255367"
          ],
          [
            "0.00000027716935499911112224691368111268899083139643885643101571508480525",
            "-0.000002034282011099334919628338703844977315672175563042195905690255367",
            "0.0000079753577157904666869217783235170860003163823875264937645797330009"
          ]
        ],
        "chi2": "2.9341298263483383621419799991147948256948024221131262841046154358",
        "dof": 1,
        "normal_equation_relative_residual": "1.1954891e-81"
      },
      "lower128": {
        "windows": [
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24903744890676405427962726503439258296618460041278186495967345709",
          "C0": "-1.5314915072856629975653270937543806396007849825031660241791300124",
          "C1": "-0.028403068474006176188555185600582866269210021264900886579554966768"
        },
        "MC_SE": {
          "C_log": "0.000053361452606220616710255252363642025646793914691053498518261776941",
          "C0": "0.00038823872776188287719030077358486565535706445154958877922063579444",
          "C1": "0.0014866856855562237197949744447403575634114659848108720766014052859"
        },
        "parameter_covariance": [
          [
            "0.0000000028474446242459290474928032380629507081758979576727242186960695471",
            "-0.000000020714541129335688420433977119689970670096060604651788933623867828",
            "0.000000079202355588370325588281682355652569300056993400416004138831162647"
          ],
          [
            "-0.000000020714541129335688420433977119689970670096060604651788933623867828",
            "0.00000015072930973416540630738493672317786778823534900399080525153274758",
            "-0.00000057668335066231958903256395451990059431979366835795799741032584534"
          ],
          [
            "0.000000079202355588370325588281682355652569300056993400416004138831162647",
            "-0.00000057668335066231958903256395451990059431979366835795799741032584534",
            "0.0000022102343276377789090626641103351845085694802033767495931426460857"
          ]
        ],
        "chi2": "13.372310213496182904965154146563489213656940860123998641560993596",
        "dof": 2,
        "normal_equation_relative_residual": "1.467366e-81"
      },
      "lower112": {
        "windows": [
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24900828576552521199711243646215946523501341789963894983806718237",
          "C0": "-1.5317053760982517566253116920240989747077564089994320512652497834",
          "C1": "-0.027566701461014406669767300360823028060358453327688244184376705176"
        },
        "MC_SE": {
          "C_log": "0.000037085507086780026466351668042494104867154561868231670608951114594",
          "C0": "0.00026750371909477858952472899393948789531683089315100853676926535884",
          "C1": "0.00099972691654998101027445233436106902081662669660860360376400081144"
        },
        "parameter_covariance": [
          [
            "0.0000000013753348358836115654869130928038788202450824849458936176020531754",
            "-0.0000000099187777422967726951572060323621864381497770852160635816083601057",
            "0.000000036983855996540534162053777318651316944752655271458344564967410203"
          ],
          [
            "-0.0000000099187777422967726951572060323621864381497770852160635816083601057",
            "0.000000071558239729538211367861877724180014486758839706137828755195849335",
            "-0.00000026707265738907025488849319958711560942794412353396790583940577598"
          ],
          [
            "0.000000036983855996540534162053777318651316944752655271458344564967410203",
            "-0.00000026707265738907025488849319958711560942794412353396790583940577598",
            "0.00000099945390767453269482296420330209196946113299118069265762927421904"
          ]
        ],
        "chi2": "13.950044845546153367750536880167482818034082927611319652454581931",
        "dof": 3,
        "normal_equation_relative_residual": "1.4040613e-81"
      },
      "endpoint224": {
        "windows": [
          112,
          128,
          160,
          192,
          224
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24881801985392107492345504009447160870611167307852136456388210865",
          "C0": "-1.5330457765494659299975651182887059251958613105715831394801640583",
          "C1": "-0.022854358349698050561191455760921809347817168789970348821185243548"
        },
        "MC_SE": {
          "C_log": "0.000067247863522692754678227943937546431093538491537923831468248722923",
          "C0": "0.00047722313884233422915495942139156634798295569216950387324788194927",
          "C1": "0.0017116725567101480178462828745492054140522262948960941561785502856"
        },
        "parameter_covariance": [
          [
            "0.0000000045222751483667107885958795064817860815750734083952784740669776333",
            "-0.000000032088593550252041686018011767921623942297181642712401840434039298",
            "0.0000001149245778958333300856540778588054051260443278609621068541620752"
          ],
          [
            "-0.000000032088593550252041686018011767921623942297181642712401840434039298",
            "0.00000022774192424652981287380860028437492915156688780333173908490858486",
            "-0.00000081615566401367294929805854319236597842727737102544366518983719847"
          ],
          [
            "0.0000001149245778958333300856540778588054051260443278609621068541620752",
            "-0.00000081615566401367294929805854319236597842727737102544366518983719847",
            "0.0000029298229413946548821948714532083360577601756905353855016996243883"
          ]
        ],
        "chi2": "2.4464529359847220586246685758821301842079317159243715592992030897",
        "dof": 2,
        "normal_equation_relative_residual": "7.7272954e-82"
      },
      "comparison": {
        "f_relative_ppm": "-0.076848584671695",
        "B_relative_percent": "-0.74221843123819",
        "linear_to_sqrt_percent_at_128": "0.17575364632966"
      }
    },
    "10": {
      "free": {
        "windows": [
          64,
          80,
          96,
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "f",
          "A",
          "B",
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "f": "3.5885054537310686835593100257751835200838834136063255897128896301",
          "A": "0.000032436181603991858225324379756315307622022606931310851122893285525",
          "B": "1.7638980113989510421956463851013268325444967431428365092609338062",
          "C_log": "-0.23797332627014009950268906502668807804704851522254829032496214694",
          "C0": "-0.32009416766416751256155867926483031233786034284446105069415281657",
          "C1": "-0.33781984308827561685647754435827724164312523563991531402039516031"
        },
        "MC_SE": {
          "f": "0.0000000024795936071247301703175187771194791921737470165157642246731971874",
          "A": "0.0000073046869220841241992808877697702641377302505702785983949133432223",
          "B": "0.0003478761010306404185381155939679521321985820705260914842907927501",
          "C_log": "0.0015322016755717602361171335761867628194402839216718333946798380665",
          "C0": "0.005230272960188074767625839059695828178253736666760812239794218033",
          "C1": "0.0094633620599629539692298110637210080931921054524770201784571962222"
        },
        "parameter_covariance": [
          [
            "0.0000000000000000061483844564938307148542390550832742023645227445016625452181385048",
            "-0.000000000000018079801333351070294880016174655181089038666559458929588278211541",
            "0.00000000000085896524200799187696786696688996975068552569365802173074189541605",
            "-0.0000000000037701128287323455649893857252464354202691289926065273592122919261",
            "0.000000000012836625321222938294829280842327179028241805999940363418299344211",
            "-0.000000000023178036344216778166124972139452613152925850181393367467091080226"
          ],
          [
            "-0.000000000000018079801333351070294880016174655181089038666559458929588278211541",
            "0.000000000053358451029666835960628722273685841301088073917410718110184164167",
            "-0.0000000025398531220196004476847834553562670892790965286630731811132335481",
            "0.000000011169235644230979766553598227230270428356111416890912857827141034",
            "-0.000000038072622140720303600774368266249293169573159771089411708588568668",
            "0.000000068799524984372714262144324001931544991148660251217180591810234299"
          ],
          [
            "0.00000000000085896524200799187696786696688996975068552569365802173074189541605",
            "-0.0000000025398531220196004476847834553562670892790965286630731811132335481",
            "0.00000012101778166828033966903438068193151116031963318684099710945740969",
            "-0.00000053273366458675768983904184066265317631665329319898385546049385616",
            "0.0000018170359583342850355759541054041051659689270207165007417807584765",
            "-0.0000032849199427358776410059164068731236424934004153252288042650919167"
          ],
          [
            "-0.0000000000037701128287323455649893857252464354202691289926065273592122919261",
            "0.000000011169235644230979766553598227230270428356111416890912857827141034",
            "-0.00000053273366458675768983904184066265317631665329319898385546049385616",
            "0.0000023476419746249096082810448908689165478901064286310082710675998003",
            "-0.0000080123315115171532275955500706774973741543526897448183997255949254",
            "0.000014491654239225333253943698579412635826849746452615926343270774353"
          ],
          [
            "0.000000000012836625321222938294829280842327179028241805999940363418299344211",
            "-0.000000038072622140720303600774368266249293169573159771089411708588568668",
            "0.0000018170359583342850355759541054041051659689270207165007417807584765",
            "-0.0000080123315115171532275955500706774973741543526897448183997255949254",
            "0.00002735575523807452634317879098069534525110841629387438445791844439",
            "-0.000049490983736334358483798474572885234099228630622274679301802200629"
          ],
          [
            "-0.000000000023178036344216778166124972139452613152925850181393367467091080226",
            "0.000000068799524984372714262144324001931544991148660251217180591810234299",
            "-0.0000032849199427358776410059164068731236424934004153252288042650919167",
            "0.000014491654239225333253943698579412635826849746452615926343270774353",
            "-0.000049490983736334358483798474572885234099228630622274679301802200629",
            "0.000089555221477946283595872975291167086613605540303645621544413068998"
          ]
        ],
        "chi2": "6.9018346755369717981715932689972352586783989079857831660627927728",
        "dof": 3,
        "normal_equation_relative_residual": "1.9167501e-81"
      },
      "primary": {
        "windows": [
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24915560625250444324201226402246345034396428882062004155430818353",
          "C0": "-0.27519618731766118062371862655335994876335175636314657795261683224",
          "C1": "-0.43314271616424243410099208941624803922217711153928012574938911279"
        },
        "MC_SE": {
          "C_log": "0.000005374074558611688390339841666866793088947704556691944720052930399",
          "C0": "0.000039386701046481088493199866979821195439329595278982250438063940249",
          "C1": "0.00015362405563783541484119211591107263337751207237521344418962951977"
        },
        "parameter_covariance": [
          [
            "0.00000000002888067736151741339627279483819083513296500247785959428771676859",
            "-0.00000000021166106838916346269708723141501054046857313550070322560148181967",
            "0.00000000082525137144746300164308932657771092286221268665736784465870480764"
          ],
          [
            "-0.00000000021166106838916346269708723141501054046857313550070322560148181967",
            "0.0000000015513122193248744714328989754606579970637120272832476722797140081",
            "-0.0000000060494058229941890993656070021969599107759810536681804845718552493"
          ],
          [
            "0.00000000082525137144746300164308932657771092286221268665736784465870480764",
            "-0.0000000060494058229941890993656070021969599107759810536681804845718552493",
            "0.000000023600350470616751107856244186213634396917677199246260129689903064"
          ]
        ],
        "chi2": "16.352655903497095668878552556505556318054528953649686695971252262",
        "dof": 1,
        "normal_equation_relative_residual": "9.2331422e-82"
      },
      "lower128": {
        "windows": [
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24906306745780499757324673643430607926510855606954289764982611884",
          "C0": "-0.27587611561493260891392346149428593106083261133693600216017565015",
          "C1": "-0.43047203801701950183829997295596229434197189909989050936831171641"
        },
        "MC_SE": {
          "C_log": "0.0000029569056250780923599470787775661968742032900959248092581312502967",
          "C0": "0.000021544878036031075844671760647803069297657374009656155065229403577",
          "C1": "0.00008263063689071821818213426704591976013388770397130537280798983982"
        },
        "parameter_covariance": [
          [
            "0.0000000000087432908756184641018001822960893268080731711523399202987888798318",
            "-0.00000000006370172928901888329036278238531608097629388309390596008623190605",
            "0.00000000024408454077125926682505485423152290214058005551046337691422000011"
          ],
          [
            "-0.00000000006370172928901888329036278238531608097629388309390596008623190605",
            "0.00000000046418176958745426786263849292872502212361280372452347390609493378",
            "-0.0000000017792856545209904312787200656497582069788055541827603400243354396"
          ],
          [
            "0.00000000024408454077125926682505485423152290214058005551046337691422000011",
            "-0.0000000017792856545209904312787200656497582069788055541827603400243354396",
            "0.0000000068278221529657225237319808483525255625896093306995843052594443115"
          ]
        ],
        "chi2": "441.60290028961090741011573947255613864025059360594885581697354784",
        "dof": 2,
        "normal_equation_relative_residual": "6.4582166e-82"
      },
      "lower112": {
        "windows": [
          112,
          128,
          160,
          192,
          224,
          256
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24901203322833324059446714039413174785010398305537939525117602097",
          "C0": "-0.27624991956320508340937977695173522824950010902862351698820853051",
          "C1": "-0.42901735787718619134309228879872183377013138072458654631826789329"
        },
        "MC_SE": {
          "C_log": "0.0000020324444907570598658695958320691018980043421562864731206951015204",
          "C0": "0.000014721622595684740176955577962159911523153535646870692908229006767",
          "C1": "0.000055500425227788131569407818418764555027760562301417935892166324181"
        },
        "parameter_covariance": [
          [
            "0.0000000000041308306080087244065467378553421133359127252415390980648643257806",
            "-0.000000000029917426535185678359535265251362170872034954522654817360260268103",
            "0.00000000011261093146017254168758883663118948041820777845696416793737608886"
          ],
          [
            "-0.000000000029917426535185678359535265251362170872034954522654817360260268103",
            "0.00000000021672617184977550694701593878797197318581123962100191696871815365",
            "-0.00000000081629758234259737947091352896750566399381187528903322775937032676"
          ],
          [
            "0.00000000011261093146017254168758883663118948041820777845696416793737608886",
            "-0.00000000081629758234259737947091352896750566399381187528903322775937032676",
            "0.0000000030802972004653012760035347250103683509739663259925575371339658196"
          ]
        ],
        "chi2": "1006.2674018064215315159078435545509977604428069834964965968571419",
        "dof": 3,
        "normal_equation_relative_residual": "1.4421325e-81"
      },
      "endpoint224": {
        "windows": [
          112,
          128,
          160,
          192,
          224
        ],
        "terms": [
          "C_log",
          "C0",
          "C1"
        ],
        "coefficients": {
          "C_log": "-0.24893456010858919300879559250739652478177986737471209096925152538",
          "C0": "-0.27679581991809083358404852641288971841875372846315441390897599693",
          "C1": "-0.42709503541038888097709053261508361702400659639677521363953057154"
        },
        "MC_SE": {
          "C_log": "0.0000034766648693784231714296829678066752768695512931609722255188922226",
          "C0": "0.000024733878892373212651960242899074863575306372850558090829769087717",
          "C1": "0.000089324248558623232808694374557103622627455282120936009561268141194"
        },
        "parameter_covariance": [
          [
            "0.000000000012087198613970088252593490652637151061155247952756253646495242764",
            "-0.000000000085980537616879892056010691175420819027461877840460370731463311537",
            "0.00000000031003043673499360668087418427350766244736758044634618161065773016"
          ],
          [
            "-0.000000000085980537616879892056010691175420819027461877840460370731463311537",
            "0.00000000061176476506258514073323287621282450642395727275303182412016022879",
            "-0.0000000022073784933339782047319700498335127668668147450243835600744261871"
          ],
          [
            "0.00000000031003043673499360668087418427350766244736758044634618161065773016",
            "-0.0000000022073784933339782047319700498335127668668147450243835600744261871",
            "0.0000000079788213805627046839910219719239833831486343605807185061491658499"
          ]
        ],
        "chi2": "251.89250632918460404692197485543357637829736887587088408274181126",
        "dof": 2,
        "normal_equation_relative_residual": "3.2530465e-82"
      },
      "comparison": {
        "f_relative_ppm": "-0.0023537478430322",
        "B_relative_percent": "-0.10907643171466",
        "linear_to_sqrt_percent_at_128": "0.020781996437199"
      }
    }
  }
}


==> anc/measurements.json <==
{
  "rho": "1",
  "length_convention": "L=2*ell; ell=rho*R",
  "windows": [
    64,
    80,
    96,
    112,
    128,
    160,
    192,
    224,
    256
  ],
  "covariance_scope": "Empirical Monte Carlo covariance of the measured costs; propagated fit errors are conditional on this covariance and the specified fit model.",
  "groups": [
    {
      "gamma": "0.25",
      "f": "0.808708918630117113509407759751336180273827407685251221152554688726630780513898698461158492",
      "B": "5.30171951977283523481955324943673426159522340210103903997936672789482829845716184230190945",
      "points": [
        {
          "ell": 64,
          "S": "3348.6233170591805397386948038267422045198244118859580030295252327378095588155453",
          "observations": 52,
          "MC_SE_S": "0.000091505037960179939944339144555314898790032788767945891804224099684102755541229123"
        },
        {
          "ell": 80,
          "S": "5216.8157833043361026027232247584158518027241509396631188298571821857612018698203",
          "observations": 34,
          "MC_SE_S": "0.000057581036590327393695837910396210135696097109877941277307785567091171047227707428"
        },
        {
          "ell": 96,
          "S": "7498.6035230331517384622550197462540126596141901590469736328304564195630048247040",
          "observations": 12,
          "MC_SE_S": "0.000033090735183481606762510295533102620747865066517477925935070820035048321169744919"
        },
        {
          "ell": 112,
          "S": "10194.097734340268511151512933556568305373277715085448117334389708789969085392676",
          "observations": 8,
          "MC_SE_S": "0.00016531432908195973066310944451258494906010671455504901896592230810219929241533674"
        },
        {
          "ell": 128,
          "S": "13303.370001791723785187004130747234667957237970472773605621941556623291068668761",
          "observations": 5,
          "MC_SE_S": "0.000051375476560218200361095020839605220013051361688269161200931507007923672980740046"
        },
        {
          "ell": 160,
          "S": "20763.440007592513152378153331708341867031290444586878702474476404875446581743535",
          "observations": 11,
          "MC_SE_S": "0.000034291059252871198617295223117906004663466080450473374699035806947454206050495247"
        },
        {
          "ell": 192,
          "S": "29879.081104311226593552405176063673719427643031791467042097367913209485647803121",
          "observations": 9,
          "MC_SE_S": "0.000051704675939581739165292389545927700421711700101827489282112994681073843335702365"
        },
        {
          "ell": 224,
          "S": "40650.453039181199249810129319035954404523362023057097853810499184289759317877808",
          "observations": 6,
          "MC_SE_S": "0.000044620312496725412033023873201628471249249415030540116063435178065033586933617678"
        },
        {
          "ell": 256,
          "S": "53077.660296466529113590863840109041423893799078516601038376277439392402775335606",
          "observations": 5,
          "MC_SE_S": "0.0000077639243140817551889214310143757745395144492445329866990563242704802169722377652"
        }
      ],
      "covariance_S": [
        [
          "8.3731719720939717844745797976796030415117143663217889975264248638260497254695063E-9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "3.3155757748166221648588632850987088478787560026260445314101003356382078024767903E-9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1.0949967549833074871703722686676289152647502930083752904352944933721261982448004E-9",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "2.7328827399818476765902723196690868323858467825974101867931918063999142197502426E-8",
          "0",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "2.6394395917895297286736891695532809983523440461521323811106857317201591624356012E-9",
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "1.1758767446839234463166209228561270847961468039257232286671461577147617462609589E-9",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "2.6733735140171628017662731357667213009818450977334485014374931678098968310553933E-9",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "1.9909722873054299732202940107875406353689764346247548542342108152451175894066319E-9",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "0",
          "6.0278520754789852794132207287287097836304451902397977295192068892295460597939827E-11"
        ]
      ],
      "settings": {
        "n": [
          1152,
          1280,
          1408,
          1600,
          1792,
          2048,
          2304,
          2816,
          3456,
          4096,
          4608
        ],
        "modes": [
          768,
          1024
        ],
        "bits": [
          1024,
          1280,
          1536,
          1792,
          2048,
          2560,
          3072,
          3584,
          4096
        ]
      },
      "sampling_design": "Independent ordinary-Gaussian fields within each window, deduplicated by stream and field identity; radial proposal probes excluded."
    },
    {
      "gamma": "0.5",
      "f": "1.119352694885377756320687278208582440643940234726254119062521295512579260084435193866757562574257579",
      "B": "4.410513022224210771056236586394514431328685474110600019506238449489570728226256108256603547476575167",
      "points": [
        {
          "ell": 64,
          "S": "4615.55718279570148746181858520717087935306221982134533687587234346782679914268434015518240",
          "observations": 228,
          "MC_SE_S": "2.5535716187856997e-05"
        },
        {
          "ell": 80,
          "S": "7198.64397810262956113772613222819940752147715735322171605396754020779606564214047132710469",
          "observations": 32,
          "MC_SE_S": "3.9029864159540694e-05"
        },
        {
          "ell": 96,
          "S": "10354.4530127689639063624291349167687513608213019586684429221401354428174475678142639458947",
          "observations": 22,
          "MC_SE_S": "4.937303879180437e-05"
        },
        {
          "ell": 112,
          "S": "14083.0766290266432370834555380973412325774417412454556548457311474612263671005954686863917",
          "observations": 16,
          "MC_SE_S": "1.681929819729004e-05"
        },
        {
          "ell": 128,
          "S": "18384.5755965007435616345069151933892526521129091162164602801072735040132965153165740825430",
          "observations": 135,
          "MC_SE_S": "8.068591343499261e-06"
        },
        {
          "ell": 160,
          "S": "28706.3568720499354063173052821269297428130735810198315814808850208208226574288907913715831",
          "observations": 9,
          "MC_SE_S": "3.7358164669215584e-05"
        },
        {
          "ell": 192,
          "S": "41320.0195566250110542436590043844640401705940241132393490391149705048102633083652271625658",
          "observations": 41,
          "MC_SE_S": "5.183957978688066e-06"
        },
        {
          "ell": 224,
          "S": "56225.6967138107016841763521479839639809487948044223194551629887925342249790625463715498246",
          "observations": 36,
          "MC_SE_S": "4.481410160190516e-06"
        },
        {
          "ell": 256,
          "S": "73423.4752096249041362595795427994900973153577177166989856194022981967059683963767397021079",
          "observations": 26,
          "MC_SE_S": "9.61166507720099e-06"
        }
      ],
      "covariance_S": [
        [
          "6.520728012267819e-10",
          "1.8729074953315024e-11",
          "7.825601972096661e-12",
          "2.8498234796335015e-12",
          "2.771242920399041e-13",
          "2.986023069564489e-12",
          "5.001244926550573e-13",
          "4.531300958839504e-13",
          "0.0"
        ],
        [
          "1.8729074953315024e-11",
          "1.5233302963121991e-09",
          "4.0230967150801335e-11",
          "1.460215231523968e-11",
          "1.4199514992907747e-12",
          "1.5300022611999688e-11",
          "2.5625776720985877e-12",
          "2.3217840424163865e-12",
          "0.0"
        ],
        [
          "7.825601972096661e-12",
          "4.0230967150801335e-11",
          "2.4376969595370192e-09",
          "1.6218478857586357e-11",
          "1.5771273215668735e-12",
          "1.6993597101047433e-11",
          "2.8462319046267e-12",
          "2.5787845922214975e-12",
          "0.0"
        ],
        [
          "2.8498234796335015e-12",
          "1.460215231523968e-11",
          "1.6218478857586357e-11",
          "2.82888791849364e-10",
          "1.7258233747467902e-12",
          "1.8595801808112537e-11",
          "3.114582750411475e-12",
          "2.8219197441022947e-12",
          "0.0"
        ],
        [
          "2.771242920399041e-13",
          "1.4199514992907747e-12",
          "1.5771273215668735e-12",
          "1.7258233747467902e-12",
          "6.51021662683912e-11",
          "1.8083044258061546e-12",
          "3.02870176302456e-13",
          "2.744108597836197e-13",
          "0.0"
        ],
        [
          "2.986023069564489e-12",
          "1.5300022611999688e-11",
          "1.6993597101047433e-11",
          "1.8595801808112537e-11",
          "1.8083044258061546e-12",
          "1.3956324674522274e-09",
          "3.2634357921678453e-12",
          "2.956785750615203e-12",
          "0.0"
        ],
        [
          "5.001244926550573e-13",
          "2.5625776720985877e-12",
          "2.8462319046267e-12",
          "3.114582750411475e-12",
          "3.02870176302456e-13",
          "3.2634357921678453e-12",
          "2.6873420324803657e-11",
          "4.95227578275813e-13",
          "0.0"
        ],
        [
          "4.531300958839504e-13",
          "2.3217840424163865e-12",
          "2.5787845922214975e-12",
          "2.8219197441022947e-12",
          "2.744108597836197e-13",
          "2.956785750615203e-12",
          "4.95227578275813e-13",
          "2.0083037023858783e-11",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "9.238410555628512e-11"
        ]
      ],
      "settings": {
        "n": [
          768,
          960,
          1152,
          1344,
          1536,
          1920,
          2304,
          2688,
          3072
        ],
        "modes": [
          192
        ],
        "bits": [
          1024,
          1152,
          1280,
          1408,
          1536,
          1792,
          2048,
          2304,
          2560
        ]
      },
      "sampling_design": "Primary common-field block covariance. At least two fields per point-stream; independent window-specific pools at ell=224,256 use their directly measured pooled marginal variance. Shared streams retain cross-window covariance. Same-field controls excluded."
    },
    {
      "gamma": "1",
      "f": "1.53311348425247691167564414700338145644704841",
      "B": "3.64987329291467577935561455041137622322354538",
      "points": [
        {
          "ell": 64,
          "S": "6305.41904407089324224485771769949743086213542884417587128336",
          "observations": 104,
          "MC_SE_S": "0.0000124873118555789458885458940706432579651024437190135328975091"
        },
        {
          "ell": 80,
          "S": "9841.09957727303592080201640880965504509620069068183035519375",
          "observations": 44,
          "MC_SE_S": "0.0000138325866424708677557473944070566511483660708035599115657973"
        },
        {
          "ell": 96,
          "S": "14161.4147944832993992795094613412570879510343947584442346262",
          "observations": 37,
          "MC_SE_S": "0.0000114691946471108934786395138128445976075067077890440167460247"
        },
        {
          "ell": 112,
          "S": "19266.4412408841151782839485103590957842553753712838103354652",
          "observations": 28,
          "MC_SE_S": "0.0000101591683994464873317906876134309936475698135148750787775914"
        },
        {
          "ell": 128,
          "S": "25156.2290215802080138261914684413496977836634145970087971936",
          "observations": 32,
          "MC_SE_S": "0.00000734387980161117751079452529817707314384207129923531210664108"
        },
        {
          "ell": 160,
          "S": "39290.2187864371687707092296870254616330416268757816533357521",
          "observations": 16,
          "MC_SE_S": "0.00000837085079650755501945375929466640306614244911680454226545424"
        },
        {
          "ell": 192,
          "S": "56563.5682375177524328668342054528949862728451012708401104266",
          "observations": 16,
          "MC_SE_S": "0.00000639128876888019998724986142041594643500706859574165975819667"
        },
        {
          "ell": 224,
          "S": "76976.3872497734009726675797367277057621712931457954568844976",
          "observations": 16,
          "MC_SE_S": "0.00000508615029324570618239916181313250931017798279114402067656263"
        },
        {
          "ell": 256,
          "S": "100528.74759594205992554931948130283630524300286921803663006",
          "observations": 10,
          "MC_SE_S": "0.00000649164490454885494827609863525522693149369054761631767791562"
        }
      ],
      "covariance_S": [
        [
          "0.000000000155932957378482496740220481821699720126156835247818037410417",
          "0.000000000112271716609231740561273931187790374143635263525797203075658",
          "0.0000000000848057596385410226640197209480655589841291095786746692298818",
          "0.0000000000632182658776968716687644875357610820809537455524792970211295",
          "0.0000000000459751428826879514143200575142481790752961199590861404801573",
          "0.0000000000301006109071312462486874629740679678162396568794642753747498",
          "0.0000000000229854661323500488046408791678546666095418323964897223594837",
          "0.0000000000182935607331828618410660886324375867630779267385272161263799",
          "0.00000000000692499764960656585052623974073257141136445152949052033411155"
        ],
        [
          "0.000000000112271716609231740561273931187790374143635263525797203075658",
          "0.000000000191340453221463474220821569646117274302944183614496248050266",
          "0.000000000144578168574260256938351370014184910459091876661204651903368",
          "0.000000000107744829447686632980608968123673369285110544878245043402968",
          "0.0000000000774215872277639533543026005252728247453850782754720184453367",
          "0.0000000000513215714107539390156427452885312794182920246077411798849379",
          "0.000000000039190530428454861601569124066037990008378870403664675263964",
          "0.0000000000311909436354452832565267898571898034200849464833544908836756",
          "0.0000000000108160355431006889758177800405579170570045169065943347782317"
        ],
        [
          "0.0000000000848057596385410226640197209480655589841291095786746692298818",
          "0.000000000144578168574260256938351370014184910459091876661204651903368",
          "0.000000000131542425853317172392211338693524409752049614902626514707761",
          "0.0000000000980101733329776423101717538593598299451376748692584963687024",
          "0.0000000000704268900299440609409829549435215110898192212625603291690199",
          "0.0000000000466980429154964946426003494952503483272860722183514068930825",
          "0.0000000000356600684613192329894760623295654197904860451413429500852187",
          "0.0000000000283812358253305756579031916400957423893102872489547557524143",
          "0.00000000000982270865316498827374246449265830453336381292668283916025052"
        ],
        [
          "0.0000000000632182658776968716687644875357610820809537455524792970211295",
          "0.000000000107744829447686632980608968123673369285110544878245043402968",
          "0.0000000000980101733329776423101717538593598299451376748692584963687024",
          "0.000000000103208702568312103184562914307147324829098300328080035290749",
          "0.0000000000741626063397596637919485483334148740161266686938314413357058",
          "0.0000000000491857235590661210756678405344498872837456436498524037398956",
          "0.0000000000375598896227953835451103572086287154135740546571433941435716",
          "0.0000000000298933630249283632036290410637668753824475879386423162114013",
          "0.0000000000103308811807044349345179508048331034814532926621527020181068"
        ],
        [
          "0.0000000000459751428826879514143200575142481790752961199590861404801573",
          "0.0000000000774215872277639533543026005252728247453850782754720184453367",
          "0.0000000000704268900299440609409829549435215110898192212625603291690199",
          "0.0000000000741626063397596637919485483334148740161266686938314413357058",
          "0.0000000000539325705405126279540722855470332112520977225526379755803918",
          "0.0000000000353495401131845948597405284700367070046461416586861978366762",
          "0.0000000000269941961405290396538530070624046223489616734521389115141517",
          "0.0000000000214843357298102559736007659692772013221134240016647888555519",
          "0.00000000000807703449033008994779300281399148603694348633286796168693396"
        ],
        [
          "0.0000000000301006109071312462486874629740679678162396568794642753747498",
          "0.0000000000513215714107539390156427452885312794182920246077411798849379",
          "0.0000000000466980429154964946426003494952503483272860722183514068930825",
          "0.0000000000491857235590661210756678405344498872837456436498524037398956",
          "0.0000000000353495401131845948597405284700367070046461416586861978366762",
          "0.0000000000700711430573911682934742050516740232974082847888769288408276",
          "0.0000000000535004117169774567239903044125884392906469724993282903373487",
          "0.0000000000425751249496226710288992113362413382763553633028506670902893",
          "0.00000000001065115254576155299431395385997040037381775223835210617737"
        ],
        [
          "0.0000000000229854661323500488046408791678546666095418323964897223594837",
          "0.000000000039190530428454861601569124066037990008378870403664675263964",
          "0.0000000000356600684613192329894760623295654197904860451413429500852187",
          "0.0000000000375598896227953835451103572086287154135740546571433941435716",
          "0.0000000000269941961405290396538530070624046223489616734521389115141517",
          "0.0000000000535004117169774567239903044125884392906469724993282903373487",
          "0.0000000000408485721272141824089823170292765848833669049359225158642024",
          "0.0000000000325070149992204299817458712701217599135436444325777394608048",
          "0.00000000000812354958344488698007348775584546177723925852260007287523973"
        ],
        [
          "0.0000000000182935607331828618410660886324375867630779267385272161263799",
          "0.0000000000311909436354452832565267898571898034200849464833544908836756",
          "0.0000000000283812358253305756579031916400957423893102872489547557524143",
          "0.0000000000298933630249283632036290410637668753824475879386423162114013",
          "0.0000000000214843357298102559736007659692772013221134240016647888555519",
          "0.0000000000425751249496226710288992113362413382763553633028506670902893",
          "0.0000000000325070149992204299817458712701217599135436444325777394608048",
          "0.0000000000258689248054833829922631881257058171259432529090820412047392",
          "0.00000000000645933523832359745311476203659742855269925107961687893954527"
        ],
        [
          "0.00000000000692499764960656585052623974073257141136445152949052033411155",
          "0.0000000000108160355431006889758177800405579170570045169065943347782317",
          "0.00000000000982270865316498827374246449265830453336381292668283916025052",
          "0.0000000000103308811807044349345179508048331034814532926621527020181068",
          "0.00000000000807703449033008994779300281399148603694348633286796168693396",
          "0.00000000001065115254576155299431395385997040037381775223835210617737",
          "0.00000000000812354958344488698007348775584546177723925852260007287523973",
          "0.00000000000645933523832359745311476203659742855269925107961687893954527",
          "0.0000000000421414535667551120723246803353590562066571342479890130177186"
        ]
      ],
      "settings": {
        "n": [
          512,
          640,
          768,
          896,
          1024,
          1200,
          1440,
          1680,
          1920,
          2048
        ],
        "modes": [
          96
        ],
        "bits": [
          768,
          896,
          1024,
          1152,
          1280,
          1408,
          1664,
          1792,
          2304
        ]
      },
      "sampling_design": "Common-field covariance retained."
    },
    {
      "gamma": "2",
      "f": "2.06486099037206656358581749808410233096290498",
      "B": "2.99516704205759883169055046600682664017307132",
      "points": [
        {
          "ell": 64,
          "S": "8479.06126971213462845881015653874968348926313405689062602284",
          "observations": 96,
          "MC_SE_S": "0.00000460588782268394957872086136865697566159715752224859149013282"
        },
        {
          "ell": 80,
          "S": "13239.2739919357919093129956115702554260254184707520787131037",
          "observations": 96,
          "MC_SE_S": "0.00000321000459872208214687013365884596686446830074644620808561857"
        },
        {
          "ell": 96,
          "S": "19056.4343344810303514136488282184481189854910983906574786966",
          "observations": 72,
          "MC_SE_S": "0.00000281561187258223842740736675068229238703857284756620722886744"
        },
        {
          "ell": 112,
          "S": "25930.6048775361412783733780062140322758874348118032854536132",
          "observations": 56,
          "MC_SE_S": "0.00000301777923648996062759327133523497477417403752229664360607533"
        },
        {
          "ell": 128,
          "S": "33861.8265778224708169393783171440629747958344014683230209988",
          "observations": 48,
          "MC_SE_S": "0.00000282300742037493767161049820901936278990205786100340756055974"
        },
        {
          "ell": 160,
          "S": "52895.5299041689899595419604600826784937706609418272218555938",
          "observations": 32,
          "MC_SE_S": "0.00000157689060017130912910716070922962935411928703046184368602068"
        },
        {
          "ell": 192,
          "S": "76157.6949467093064052108718146405437943900203252001135036458",
          "observations": 26,
          "MC_SE_S": "0.000000962235883311557785233423783494083226273668446003613457546703"
        },
        {
          "ell": 224,
          "S": "103648.411520288532990795706218328362328082526168394445454541",
          "observations": 24,
          "MC_SE_S": "0.00000151089522752615686398350802015408485130201830868237767074844"
        },
        {
          "ell": 256,
          "S": "135367.73831311184422070609470728374323706315033021708547424",
          "observations": 22,
          "MC_SE_S": "0.00000102115865561429549248007747835373680517126669068943316443846"
        }
      ],
      "covariance_S": [
        [
          "0.0000000000212142026351482937554526784567272771325000047769142647615489",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0000000000103041295238169156276950833343688152935275643008153131823042",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.00000000000792767021702605924142458559330805657166671512501679541038731",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.00000000000910699152018992971305706719416379642911008071272187569789092",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0000000000079693708954919600581284978455094459537823110496796257406255",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.00000000000248658396490863151079588304786252539652333354297100235073155",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.000000000000925897895132373850256284044386816215975823237446698163580233",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.00000000000228280438856131731816878199425101297197696454581082477527599",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.00000000000104276499993599534312439601626432790614270606378631064859123"
        ]
      ],
      "settings": {
        "n": [
          384,
          480,
          576,
          672,
          768,
          960,
          1152,
          1344,
          1536
        ],
        "modes": [
          96
        ],
        "bits": [
          512,
          640,
          768,
          896,
          1024,
          1280,
          1536,
          1792,
          2048
        ]
      },
      "sampling_design": "Independent per-window pools; pooled IID empirical variance."
    },
    {
      "gamma": "10",
      "f": "3.58850546217750567486880162348721876073055519",
      "B": "1.76582410932776290154617109268584251956984618",
      "points": [
        {
          "ell": 64,
          "S": "14711.2795735422407857125661968297649543515430731269921038345",
          "observations": 48,
          "MC_SE_S": "0.000000388112038496727914048043137258313934278329321448507373647427"
        },
        {
          "ell": 80,
          "S": "22980.8136133636018142042871260332224912496181481378871357368",
          "observations": 48,
          "MC_SE_S": "0.000000236707362459570163547317316828970141834306841848189656435178"
        },
        {
          "ell": 96,
          "S": "33087.5112096898437866021296457834346760334347039372762152485",
          "observations": 48,
          "MC_SE_S": "0.000000165231310801201342336363764681810939094020689966363765339928"
        },
        {
          "ell": 112,
          "S": "45031.4084944916115150137788850630288287232679642415516981956",
          "observations": 48,
          "MC_SE_S": "0.000000169481721512603709060943547837838333512974083591827023834985"
        },
        {
          "ell": 128,
          "S": "58812.5291265375813428267863890727068396497103104828851108209",
          "observations": 48,
          "MC_SE_S": "0.000000143846482712736437108867492419447890888546001390993644016651"
        },
        {
          "ell": 160,
          "S": "91886.5019891788362649984977483612537972011111913346682957724",
          "observations": 48,
          "MC_SE_S": "0.0000000658111589880535688334549395904759963619905283314176601960989"
        },
        {
          "ell": 192,
          "S": "132309.516944100355919666599428238500461039595721326963591943",
          "observations": 40,
          "MC_SE_S": "0.0000000765864011233760026307224582121489157681343578260504376142873"
        },
        {
          "ell": 224,
          "S": "180081.62602704601241155215708433093602838898943992058600655",
          "observations": 32,
          "MC_SE_S": "0.0000000789872945734160105898418987688483485599724806179651952989545"
        },
        {
          "ell": 256,
          "S": "235202.863275337389866955064346930590191357867186016027159012",
          "observations": 32,
          "MC_SE_S": "0.0000000378054447580353903495102704758744486277729953333133038443815"
        }
      ],
      "covariance_S": [
        [
          "0.000000000000150630954426085610352088324420996037660104966865111048718778",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0000000000000560303754425663263455928237099154412159103749755866675342656",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0000000000000273013860690831953779152819114058727172893405162322478058764",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0000000000000287240539268757588680265752858417976934054836564033302234881",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0000000000000206918105888255826506429083600411212894501222143557106237266",
          "0.0",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.00000000000000433110864735086403817461231506542053740843808444832260479215",
          "0.0",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.00000000000000586547683703064903772876823381879479893194330607706153317009",
          "0.0",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.000000000000006238992704027594354339832143916201691869376112898711185891",
          "0.0"
        ],
        [
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.0",
          "0.00000000000000142925165335286557437075493813545813778367332086832386224479"
        ]
      ],
      "settings": {
        "n": [
          320,
          400,
          480,
          560,
          640,
          800,
          960,
          1120,
          1280
        ],
        "modes": [
          48
        ],
        "bits": [
          640,
          768,
          896,
          1024,
          1152,
          1408,
          1664,
          1920,
          2176
        ]
      },
      "sampling_design": "Independent per-window pools; pooled IID empirical variance."
    }
  ],
  "analytic_A": "0"
}


==> anc/plot.py <==
"""Redraw Fig. 2 at single-column width from the existing fit and analytic tables."""
from pathlib import Path
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FixedLocator, FixedFormatter, NullLocator
from scipy.interpolate import PchipInterpolator

P = Path(__file__).resolve().parent
d=json.loads((P/"measurements.json").read_text())
r=json.loads((P/"fits.json").read_text())["results"]
groups={g["gamma"]:g for g in d["groups"]}
plt.rcParams.update({"font.family":"serif","font.serif":["STIXGeneral"],
    "mathtext.fontset":"stix","font.size":8,"axes.labelsize":8,
    "xtick.labelsize":7,"ytick.labelsize":7,"axes.linewidth":.6,
    "xtick.major.width":.6,"ytick.major.width":.6,"pdf.fonttype":42})
fig,axes=plt.subplots(2,2,figsize=(3.40,2.35),sharex=True)
gamma_min, gamma_max = 0.19, 12.0
blue="#0072B2"
allg=["0.25","0.5","1","2","10"]
leading=allg
# Shape-preserving interpolation of precomputed analytic values, augmented
# by the high-precision comparison values at the five measured couplings.
table=np.genfromtxt(P/"analytic-coefficients.csv",delimiter=",",names=True)
gx=np.r_[table["gamma"],[float(g) for g in allg]]
fy=np.r_[table["f"],[float(groups[g]["f"]) for g in allg]]
order=np.argsort(gx);gx=gx[order];fy=fy[order]
curve_x=np.geomspace(gamma_min,gamma_max,1200)
curve_f=np.exp(PchipInterpolator(np.log(gx),np.log(fy))(np.log(curve_x)))
b_prefactor=float(groups["1"]["B"])/np.sqrt(float(groups["1"]["f"]))
curve_b=b_prefactor*np.sqrt(curve_f/curve_x)

def setup(ax,label,panel):
    ax.set_xscale("log")
    ax.set_xlim(gamma_min,gamma_max)
    ax.xaxis.set_major_locator(FixedLocator([float(g) for g in allg]))
    ax.xaxis.set_major_formatter(FixedFormatter(allg))
    ax.xaxis.set_minor_locator(NullLocator())
    ax.spines[["top","right"]].set_visible(False)
    ax.tick_params(direction="out",length=2.5,pad=1.5)
    ax.set_ylabel(label,labelpad=2)
    ax.text(0,1.025,panel,transform=ax.transAxes,ha="left",va="bottom")

for ax,key,label,panel in [(axes[0,0],"f",r"$f(\gamma)$","(a)"),
                          (axes[0,1],"B",r"$B(\gamma)$","(b)"),
                          (axes[1,0],"A",r"$10^3 A(\gamma)$","(c)")]:
    setup(ax,label,panel)
    x=np.array([float(g) for g in leading])
    if key=="f":
        ax.plot(curve_x,curve_f,color="black",linewidth=.9,label="Analytic curve")
        ax.set_ylim(0,4.2)
    elif key=="B":
        ax.plot(curve_x,curve_b,color="black",linewidth=.9,label="Analytic curve")
        ax.set_ylim(0,8);ax.set_yticks([0,2,4,6,8])
    else:
        ax.axhline(0,color="black",linewidth=.9,label="Analytic curve")
    y=[float(r[g]["free"]["coefficients"][key]) for g in leading]
    err=[float(r[g]["free"]["MC_SE"][key]) for g in leading]
    if key=="A":
        y=[1000*v for v in y];err=[1000*v for v in err]
    ax.errorbar(x,y,yerr=err,fmt="o",markersize=2.8,color=blue,
                elinewidth=.75,capsize=1.6,capthick=.7,label="Free fit",zorder=3)

ax=axes[1,1];setup(ax,r"$C_{\log}$","(d)")
ax.axhline(-.25,color="black",linewidth=.9)
ax.errorbar([float(g) for g in allg],
            [float(r[g]["primary"]["coefficients"]["C_log"]) for g in allg],
            yerr=[float(r[g]["primary"]["MC_SE"]["C_log"]) for g in allg],
            fmt="o",markersize=2.8,color=blue,elinewidth=.75,capsize=1.6,capthick=.7,zorder=3)
ax.set_ylim(-.2513,-.2398)
ax.set_yticks([-.25,-.245,-.24]);ax.set_yticklabels([r"$-0.250$",r"$-0.245$",r"$-0.240$"])
for ax in axes[0]:
    ax.tick_params(labelbottom=False)
fig.supxlabel(r"$\gamma$", x=.55, y=.025, fontsize=8)
fig.subplots_adjust(left=.143,right=.976,bottom=.148,top=.925,hspace=.30,wspace=.70)
out=P.parent/"figures/fig2-coefficients.pdf"
fig.savefig(out,metadata={"Title":"Finite-window estimates and analytic coefficients","Author":"","CreationDate":None,"ModDate":None})
fig.savefig(P/"fig2-preview.png",dpi=260)
print(out)


==> anc/requirements.txt <==
mpmath==1.3.0
numpy==2.2.2
matplotlib==3.10.8
scipy==1.15.1


==> anc/summarize.py <==
"""Regenerate the three SM summary tables from the detailed fit tables."""
from pathlib import Path
from decimal import Decimal

ROOT = Path(__file__).resolve().parent


def rows(name):
    text = (ROOT / name).read_text().split(r"\midrule")[1].split(r"\bottomrule")[0]
    return [[x.strip() for x in line.removesuffix("\\\\").split("&")]
            for line in text.splitlines() if "&" in line]


def replace_rows(name, data):
    path = ROOT.parent / "tables" / name
    text = path.read_text()
    head = text.split(r"\midrule")[0]
    tail = text.split(r"\bottomrule", 1)[1]
    body = "\n".join(" & ".join(row) + "\\\\" for row in data)
    path.write_text(head + "\\midrule\n" + body + "\n\\bottomrule" + tail)


settings, counts = rows("settings.tex"), rows("sample-counts.tex")
summary = []
for setting, count in zip(settings, counts, strict=True):
    assert setting[0] == count[0]
    values = list(map(int, count[1:]))
    summary.append([setting[0], f"{min(values)}--{max(values)}"] + setting[1:])
replace_rows("measurement-summary.tex", summary)

summary = []
for fit, theory in zip(rows("free-fits.tex"), rows("theory-values.tex"), strict=True):
    assert fit[0] == theory[0]
    summary.append([fit[0], theory[1], fit[1], fit[2], theory[2], fit[3], fit[5]])
replace_rows("coefficient-comparison.tex", summary)

windows, summary = rows("window-sensitivity.tex"), []
for fit in rows("conditional-fits.tex"):
    values = [row[2].strip("$") for row in windows if row[0] == fit[0]]
    assert len(values) == 3
    low, high = min(values, key=Decimal), max(values, key=Decimal)
    summary.append(fit + [f"$[{low},{high}]$"])
replace_rows("logarithmic-summary.tex", summary)

